Atmospheric parameters and chemical abundances of the A-type eclipsing binary system RR Lyncis A and B

A spectroscopic study was carried out for the double-line A-type eclipsing binary system RR Lyn A+B based on the disentangled spectra, with an aim of clarifying the differences in photospheric chemical compositions between the components, where T_eff (effective temperature) and v_t (microturbulence) were determined from Fe lines. The resulting abundances of 30 elements revealed the following characteristics. (1) The brighter/hotter A shows metal-rich trends of classical Am stars; i.e., heavier elements generally show overabundances tending to increase towards higher Z (atomic number) with exceptionally large deficit of Sc, while light elements such as CNO show underabundances. (2) Meanwhile, the abundances of fainter/cooler B are closer to the solar composition ([X/H]~0 for intermediate Z elements such as Fe group) though [X/H] does exhibit a slightly increasing tendency with Z, which suggests that B is a kind of marginal Am star with almost normal metallicity. This consequence is in contrast to the results of previous studies, which reported B to be of metal-deficient nature similar to lambda Boo stars. Such distinctions of chemical abundances between A and B may serve as a key to understanding the condition for the emergence of Am phenomenon.

==> anc/ReadMe.txt <==
================================================================================
Keywords: stars: abundances - stars: atmospheres - stars: binaries: spectroscopic - 
stars: chemically peculiar - stars: early-type - stars: individual (RR Lyn) 

Abstract:

The files in this directory constitute the online materials for the paper 
"Atmospheric parameters and chemical abundances of the A-type eclipsing 
binary system RR Lyncis A and B" (Y. Takeda).

File Summary:
--------------------------------------------------------------------------
FileName        Explanations
--------------------------------------------------------------------------
ReadMe.txt          This file
specdata_A.txt  Disentangled spectra of RR Lyn A (primary) used for the analysis
specdata_B.txt  Disentangled spectra of RR Lyn B (secondary) used for the analysis
ewlines_A.txt   List of identified lines (and measured equivalent widths) for RR Lyn A 
ewlines_B.txt   List of identified lines (and measured equivalent widths) for RR Lyn B
abundances.txt  Detailed results of elemental abundance analysis for RR Lyn A and B 
scabund101.txt  Abundances of Sc and Ca for 101 (mostly) A-type main-sequence stars   
--------------------------------------------------------------------------

Description: "specdata_A.txt", "specdata_B.txt"
--------------------------------------------------------------------------
These two text files contain the disentangled spectra of the both components 
(A and B) of RR Lyn, which were used for this study.
In each file, the first 85 lines beginning with "%" consist of the file header,
where the details (wavelength region, number of wavelength points,
luminosity ratio used for disentangling process, etc.) of the spectra are described.
Following the header, the data of the disentangled spectra (69 spectral segments 
of several tens A to ~150 A wide) are sequentially given as combined, each 
being separated by a dummy line "      0.0000   0.00000". 
The first column of the spectrum is the wavelength (in A), and the second 
column is the residual flux normalized with respect to the continuum,
which are presented in the format (F12.4, F10.5). 
The wavelength scale is in the laboratory frame.  

<<<<<<<<< How to retrieve the spectrum of any desired region >>>>>>>>>
For example, let us assume that you want to retrieve the 2nd-shortest-wavelength 
region spectrum data of RR Lyn A (region No. 2: 3929-3980A) and save them to 
a file  "selspecA_2.txt", By checking the header of "specdata_A.txt". you see 
that the data you wish are from line number 000888 (linbeg) to 001887 (linend)
and the number of data point is 1000 (np).
This task can be done by executing the following UNIX command: 
head -001887 specdata_A.txt | tail -1000 > selspecA_2.txt
--------------------------------------------------------------------------

Description: "ewlines_A.txt", "ewlines_B.txt"
--------------------------------------------------------------------------
In these files are presented the identified spectral lines of good quality 
(i.e., single-component nature, not seriously blended with other lines)
for RR Lyn A and B, respectively, which were judged by comparing the observed 
spectrum with the theoretically synthesized spectrum. The equivalent width 
obtained by the direct function-fitting method along with the atomic line 
data (taken from the VALD database) are given for each line (arranged in 
the ascending order of wavelength). 
--------------------------------------------------------------------------

Byte-by-byte Description: "identlist_A.txt", "identlist_B.txt"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-   6  F6.2  ---    code     species code (e.g., 6.00 for C I, 26.01 for Fe II)
   7-  15  F9.3    A    lambda   line (air) wavelength
  16-  22  F7.3   eV    chi_low  excitation potential of the lower level
  23-  29  F7.3  dex    log_gf   log(gf) value 
  30-  35  F6.2  dex    gammar   radiation damping parameter^{*} 
  36-  41  F6.2  dex    gammas   Stark effect damping parameter^{*} 
  42-  47  F6.2  dex    gammaw   van der Waals effect damping parameter^{*} 
  48-  54  F7.1   mA    W_lam    equivalent width measured from the spectrum 
  57-  57   A1   ---    Pflag    'P' if used for Teff/vt determination. Otherwise blank.
--------------------------------------------------------------------------------
^{*} See, e.g., the caption in Table 6 of Takeda et al. (2019, MNRAS, 485, 1067; 
     Paper~I) for the definitions. If unavailable, a dummy value of "0.00" is given. 


Description: "abundances.txt"
--------------------------------------------------------------------------
This file consists of 39 sections corresponding to each of the 16 element 
species analyzed in non-LTE (Li I, C I, N I, O I, Na I, Mg I, Mg II, Al I, Al II, 
Si I, Si II, S I, K I, Ca I, Ca II, and Zn I) , and 23 species analyzed in LTE 
(Sc II, Ti I, Ti II, V I, V II, Cr I, Cr II, Mn I, Mn II, Fe I, Fe II, Co I, Ni I, 
Cu I, Se I, Sr II, Y II, Zr II, Ba II, La II, Ce II, Nd II, and Eu II). 
In the header (beginning with "#") of each section, n_line, n<A>, n<B>,
n<A-B>, Asun are given, where "n_line" is the number of the lines for the 
relevant species, n<A>/n<B> is the number of the lines (for RR Lyn A/B) actually 
adopted for computing the averaged abundances <abund(A)>/<abund(B)> after 
rejection of inadequate data, n<A-B> is similarly the number of lines 
used for calculating the average of differential abundance <diff(A-B)>, 
and Asun is the reference solar abundance (used for calculation of [X/H]).
The abundance results for each spectral line are given line by line, which 
contain species code, wavelength, lower excitation potential, log gf, EW(A), 
EW(B), [X/H]A, [X/H]B, abund(A), abund(B), diff(A-B) [=abund(A)-abund(B)]. 
At the end of each section, their averages (<[X/H]A>, <[X/H]B>, <abund(A)>,
<abund(B)>, and <diff(A-B)>) and the corresponding sigma values (standard 
deviation) are also given.
--------------------------------------------------------------------------


Byte-by-byte Description: "abundances.txt"
--------------------------------------------------------------------------------
   Bytes Format Units  Label       Explanations
--------------------------------------------------------------------------------
   1-  2   A2   ---  EWflag     sf --> synthetic fitting, dm --> direct measurement
   3-  8  F6.2  ---  code       species code (e.g., 13.00 for Al I, 39.01 for Y II)
   9- 17  F9.3   A   lambda     line (air) wavelength
  16- 22  F7.3  eV   chi_low    lower excitation potential
  23- 29  F7.3  dex  log_gf     log(gf) value
  34- 39  F6.1  mA   EW(A)      equivalent width of RR Lyn A
  40- 45  F6.1  mA   EW(B)      equivalent width of RR Lyn B
  48- 53  F6.2  dex  [X/H]A     differential abundance of A relative to the Sun  
  54- 59  F6.2  dex  [X/H]B     differential abundance of B relative to the Sun 
  62- 68  F7.3  dex  abund(A)   NLTE (Z<=20,Z=30) or LTE (Z>=21) abundance for A^(&)
  70- 70   A1   ---  iflag(A)   include-or-reject flag in deriving <abund(A)>^(*)
  71- 71   A2   ---  over(A)    '>' if REW(A)^($) is greater than 30. Otherwise blank.
  72- 78  F7.3  dex  abund(B)   NLTE (Z<=20,Z=30) or LTE (Z>=21) abundance for B^(&)
  80- 80   A1   ---  iflag(B)   include-or-reject flag in deriving <abund(B)>^(*)
  81- 81   A1   ---  over(B)    '>' if REW(B)^($) is greater than 30. Otherwise blank.
  84- 90  F7.3  dex  diff(A-B)  differential abundance (A-B)^(#)
  92- 92   A1   ---  iflag(A-B) include-or-reject flag included in deriving <diff(A-B)>^(*)
  93- 93   A1   ---  over(A-B)  '>' if either REW(A)>30 or REW(B)>30. Otherwise blank.
  96-102  F7.3  dex  ncorrA     non-LTE correction for A (only for Z<=20 or Z=30 species))
 103-109  F7.3  dex  ncorrB     non-LTE correction for B (only for Z<=20 or Z=30 species)
--------------------------------------------------------------------------------
^(&) Logarithmic number abundance in the usual normalization of H=12. 
^{*} If this flag is 0, the abundance of this line was rejected (judged by Chauvnet's 
criterion or decided not to use because of being too strong with REW > 30) and not included in 
deriving the mean. Otherwise (i.e., if this flag is 1), the abundance of this line was adopted. 
^($) REW is the reduced equivalent width defined as EW(mA)*1.e-3/lambda(A)*1.e6.


Description: "scabund101.txt"
--------------------------------------------------------------------------
This file presents the results of Sc abundances for 101 (mostly) A-type stars derived 
from the fitting analysis of Sc II 5526 line by using the spectral data adopted in
Takeda et al. (2018). Besides, Ca abundances (from Ca I 6142 line) derived as by-product 
in Takeda et al.'s (2018) analysis (but not published) are also given here.
The stellar parameters are the same as adopted in Takeda et al. (2018).
See Appendix A of the article for a more detailed description.
--------------------------------------------------------------------------

Byte-by-byte Description: "scabund101.txt"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---      HD      HD number
   7- 12  I6     K       Teff    effective temperature        
  13- 17  F5.2  dex      Logg    log surface gravity (cgs unit)        
  18- 21  F4.1  km/s     vt      microturbulence        
  22- 27  F6.1  km/s     vsini   projected rotational velocity
  28- 33  F6.2  dex      A(Sc)   logarithmic number abundance of Sc 
  34- 34  A1    ---      qflag   '*' --> unreliable, '>'--> upper limit; otherwise blank
  35- 40  F6.2  dex      A(Ca)   logarithmic number abundance of Ca 
  41- 41  A1    ---      qflag   '*' --> unreliable, '>'--> upper limit; otherwise blank
  44- 45  A2    ---      Amflag  'Am '--> Am star, otherwise blank  
  47- 47  A1    ---      Hflag   'H' --> Hyades star; otherwise blank  
-----------------------------------------------------------------------------


==> anc/abundances.txt <==
================ code=  3.00  n_line=  1  n<A>=  1  n<B>=  1   n<A-B>=  1 ================
sf  3.00 6707.756  0.000 -0.427     6.3  24.9   -0.43 -0.07    2.850 1   3.208 1    -0.358 1    -0.054 -0.032
         6707.768        -0.206
         6707.907        -0.932
         6707.908        -1.161
         6707.919        -0.712
         6707.920        -0.932
 
                                                -0.43 -0.07    2.850     3.208      -0.358
                                                 0.00  0.00    0.000     0.000       0.000
 
================ code=  6.00  n_line= 25  n<A>= 23  n<B>= 20   n<A-B>= 20 ================
dm  6.00 4228.326  7.685 -1.914    11.7  15.4   -0.82 -0.65    7.739 1   7.906 1    -0.167 0    -0.030 -0.013
dm  6.00 4932.049  7.685 -1.658    20.9  58.4   -0.82 -0.18    7.745 1   8.379 1    -0.634 1    -0.044 -0.029
dm  6.00 6587.610  8.537 -1.003    16.0  48.0   -0.95 -0.33    7.615 1   8.235 1    -0.620 1    -0.058 -0.034
dm  6.00 7087.825  8.647 -1.442     8.4  19.8   -0.79 -0.32    7.774 1   8.240 1    -0.466 1    -0.051 -0.026
dm  6.00 7100.116  8.643 -1.470     9.3  18.5   -0.71 -0.32    7.848 1   8.241 1    -0.393 1    -0.053 -0.027
dm  6.00 7108.927  8.640 -1.594     6.3  14.3   -0.77 -0.32    7.795 1   8.240 1    -0.445 1    -0.051 -0.025
dm  6.00 7111.461  8.640 -1.085    14.2  30.3   -0.91 -0.46    7.655 1   8.096 1    -0.441 1    -0.053 -0.029
dm  6.00 7113.171  8.647 -0.773    21.8  47.8   -1.01 -0.52    7.550 1   8.039 1    -0.489 1    -0.056 -0.034
dm  6.00 7116.981  8.647 -0.907    19.8  54.8   -0.92 -0.29    7.640 1   8.267 1    -0.627 1    -0.056 -0.039
dm  6.00 7119.658  8.643 -1.148    13.0  40.4   -0.88 -0.23    7.681 1   8.327 1    -0.646 1    -0.053 -0.034
dm  6.00 7483.441  8.771 -1.372    11.1  19.1   -0.62 -0.31    7.937 1   8.251 1    -0.314 1    -0.043 -0.024
dm  6.00 7860.881  8.851 -1.149    10.9  27.3   -0.79 -0.29    7.771 1   8.267 1    -0.496 1    -0.043 -0.026
dm  6.00 8058.612  8.851 -1.275     6.2  22.1   -0.91 -0.26    7.648 1   8.296 1    -0.648 1    -0.042 -0.025
dm  6.00 8062.360  8.847 -1.855     4.0  10.9   -0.53 -0.03    8.030 1   8.533 1    -0.503 1    -0.042 -0.022
dm  6.00 8078.480  8.848 -1.816     6.3  16.0   -0.37  0.12    8.195 0   8.677 0    -0.482 1    -0.042 -0.024
dm  6.00 8083.790  8.851 -1.732     4.5  14.7   -0.60 -0.01    7.963 1   8.555 1    -0.592 1    -0.041 -0.023
dm  6.00 8335.147  7.685 -0.437   131.7 192.6   -0.98 -0.36    7.581 1   8.204 1    -0.623 1    -0.290 -0.323
dm  6.00 9061.430  7.483 -0.347   267.7 286.2   -0.65 -0.20    7.915 1   8.358 0>   -0.443 0>   -0.546 -0.408
dm  6.00 9062.470  7.481 -0.455   225.1 289.4   -0.76 -0.08    7.803 1   8.478 0>   -0.675 0>   -0.443 -0.410
dm  6.00 9078.280  7.483 -0.581   184.3 214.8   -0.87 -0.39    7.691 1   8.175 1    -0.484 1    -0.318 -0.308
dm  6.00 9088.508  7.483 -0.430   233.0 235.2   -0.77 -0.43    7.789 1   8.135 1    -0.346 1    -0.434 -0.337
dm  6.00 9094.829  7.488  0.151   350.6 377.8   -0.78 -0.32    7.782 0>  8.243 0>   -0.461 0>   -0.613 -0.390
dm  6.00 9111.799  7.488 -0.297   248.2 310.2   -0.83 -0.17    7.729 1   8.387 0>   -0.658 0>   -0.461 -0.395
sf  6.00 5380.325  7.685 -1.616    14.3  41.7   -1.05 -0.43    7.512 1   8.134 1    -0.622 1    -0.048 -0.030
sf  6.00 6828.120  8.537 -1.461     5.6  15.2   -1.03 -0.50    7.532 1   8.058 1    -0.526 1    -0.049 -0.025
 
                                                -0.82 -0.33    7.737     8.229      -0.520
                                                 0.14  0.15    0.140     0.154       0.103
 
================ code=  7.00  n_line=  7  n<A>=  6  n<B>=  6   n<A-B>=  7 ================
dm  7.00 7442.298 10.330 -0.401     4.1   9.9   -1.17 -0.57    6.879 1   7.485 1    -0.606 1    -0.135 -0.117
dm  7.00 7468.312 10.336 -0.183     8.5  19.4   -1.05 -0.45    6.996 1   7.604 1    -0.608 1    -0.140 -0.133
dm  7.00 8216.336 10.336  0.138    15.8  24.3   -1.06 -0.64    6.986 1   7.408 1    -0.422 1    -0.174 -0.162
dm  7.00 8223.128 10.330 -0.275     7.2  20.6   -1.02 -0.32    7.028 1   7.729 0    -0.701 1    -0.163 -0.157
dm  7.00 8242.389 10.336 -0.272     7.3  13.7   -1.02 -0.53    7.035 1   7.525 1    -0.490 1    -0.163 -0.144
dm  7.00 8683.403 10.330  0.105    16.7  29.0   -1.06 -0.56    6.989 1   7.493 1    -0.504 1    -0.186 -0.177
sf  7.00 8629.235 10.690  0.077     7.5  15.4   -1.24 -0.62    6.814 0   7.429 1    -0.615 1    -0.199 -0.143
 
                                                -1.06 -0.56    6.985     7.491      -0.564
                                                 0.06  0.07    0.056     0.070       0.095
 
================ code=  8.00  n_line=  9  n<A>=  7  n<B>=  8   n<A-B>=  7 ================
dm  8.00 7156.701 12.729  0.288     2.9   5.3   -0.97 -0.44    7.964 1   8.493 1    -0.529 1    -0.039 -0.025
sf  8.00 6155.961 10.740 -1.363     6.5  11.5   -1.00 -0.51    7.931 1   8.417 1    -0.486 1    -0.031 -0.016
         6155.971        -1.011
         6155.989        -1.120
sf  8.00 6156.737 10.741 -1.487    10.6  18.2   -1.00 -0.52    7.932 1   8.415 1    -0.483 1    -0.032 -0.017
         6156.755        -0.898
         6156.778        -0.694
sf  8.00 6158.149 10.741 -1.841    14.5  24.3   -1.00 -0.52    7.932 1   8.415 1    -0.483 1    -0.033 -0.017
         6158.172        -0.995
         6158.187        -0.409
sf  8.00 7001.899 10.989 -1.489     6.3  17.2   -1.05 -0.37    7.881 1   8.559 1    -0.678 0    -0.038 -0.019
         7001.922        -1.011
         7002.173        -2.664
         7002.196        -1.489
         7002.230        -0.741
         7002.250        -1.364
sf  8.00 7771.944  9.146  0.369   196.1 219.2   -0.94 -0.33    7.993 1   8.596 1    -0.603 1    -0.654 -0.571
sf  8.00 7774.166  9.146  0.223   181.3 202.0   -0.89 -0.31    8.044 1   8.620 1    -0.576 1    -0.602 -0.546
sf  8.00 7775.388  9.146  0.002   159.7 178.6   -0.81 -0.26    8.122 0   8.671 1    -0.549 1    -0.525 -0.497
sf  8.00 8446.247  9.521 -0.463   271.6 291.2   -0.92 -0.49    8.010 0>  8.443 0>   -0.433 0>   -0.482 -0.417
         8446.359         0.236
         8446.758         0.014
 
                                                -0.98 -0.41    7.954     8.523      -0.530
                                                 0.05  0.10    0.053     0.102       0.049
 
================ code= 11.00  n_line=  8  n<A>=  5  n<B>=  6   n<A-B>=  4 ================
dm 11.00 5889.951  0.000  0.108   376.8 295.2    0.50 -0.08    6.830 0>  6.252 0>    0.578 0>   -0.485 -0.419
dm 11.00 5895.924  0.000 -0.194   340.6 265.2    0.53 -0.02    6.860 0>  6.307 0>    0.553 0>   -0.551 -0.469
dm 11.00 6154.226  2.102 -1.547    12.2   7.6    0.22 -0.20    6.548 1   6.132 1     0.416 1    -0.056 -0.054
dm 11.00 6160.747  2.104 -1.246    26.1  15.9    0.28 -0.15    6.612 1   6.176 1     0.436 1    -0.061 -0.056
dm 11.00 8183.256  2.102  0.237   200.8 146.5    0.31 -0.17    6.641 1   6.156 1     0.485 0    -0.566 -0.393
dm 11.00 8194.824  2.104  0.492   262.1 182.4    0.50 -0.12    6.827 0>  6.208 1     0.619 0>   -0.702 -0.484
sf 11.00 5682.633  2.102 -0.706    59.6  38.2    0.21 -0.23    6.536 1   6.104 1     0.432 1    -0.069 -0.060
sf 11.00 5688.193  2.104 -1.406    88.5  60.0    0.18 -0.24    6.514 1   6.090 1     0.424 1    -0.091 -0.075
         5688.205        -0.452
 
                                                 0.24 -0.19    6.570     6.144       0.427
                                                 0.05  0.04    0.054     0.045       0.009
 
================ code= 12.00  n_line= 18  n<A>= 13  n<B>= 13   n<A-B>= 12 ================
dm 12.00 3986.753  4.346 -1.060    76.3 100.8   -0.25 -0.24    7.332 1   7.336 1    -0.004 1     0.030  0.025
dm 12.00 4057.505  4.346 -0.900   145.8 144.1    0.03 -0.13    7.609 0>  7.453 0>    0.156 0>    0.028  0.023
dm 12.00 4167.271  4.346 -0.745   144.9 164.4   -0.05 -0.02    7.525 0>  7.558 0>   -0.033 0>    0.031  0.023
dm 12.00 4571.096  0.000 -5.623     8.8  20.4    0.05  0.08    7.632 1   7.663 1    -0.031 1     0.025 -0.004
dm 12.00 4702.991  4.346 -0.440   161.6 171.7   -0.27 -0.32    7.305 0>  7.259 0>    0.046 0>    0.024  0.019
dm 12.00 5172.684  2.712 -0.450   305.1 282.7    0.23 -0.03    7.812 0>  7.549 0>    0.263 0>   -0.052  0.005
dm 12.00 5183.604  2.717 -0.239   333.9 320.9    0.21 -0.04    7.790 0>  7.536 0>    0.254 0>   -0.048  0.005
dm 12.00 5528.405  4.346 -0.498   151.0 157.4   -0.19 -0.19    7.385 1   7.388 1    -0.003 1     0.015  0.015
dm 12.00 5711.088  4.346 -1.724    29.5  46.8   -0.21 -0.12    7.373 1   7.462 1    -0.089 1     0.034  0.035
dm 12.00 7691.550  5.753 -0.783    19.3  38.4   -0.39 -0.23    7.192 1   7.345 1    -0.153 1     0.018  0.012
dm 12.00 8213.034  5.753 -0.509    40.0  66.2   -0.27 -0.14    7.308 1   7.436 1    -0.128 1     0.013  0.010
dm 12.00 8806.757  4.346 -0.134   241.3 210.2    0.00 -0.19    7.579 1   7.388 1     0.191 0    -0.109 -0.053
dm 12.00 8923.569  5.394 -1.678    14.6  23.8   -0.01  0.06    7.571 1   7.644 1    -0.073 1     0.036  0.027
sf 12.00 8098.707  5.946 -1.270     8.6  16.6   -0.62 -0.53    6.958 1   7.049 1    -0.091 1     0.016  0.009
         8098.707        -3.890
         8098.707        -2.229
         8098.719        -2.230
         8098.719        -3.780
         8098.724        -1.168
         8098.724        -1.498
sf 12.00 8303.313  5.932 -1.796     1.0   1.5   -0.56 -0.60    7.019 1   6.976 1     0.043 1     0.030  0.017
sf 12.00 8305.586  5.932 -1.921     3.8   5.4   -0.54 -0.61    7.037 1   6.972 1     0.065 1     0.031  0.017
         8305.596        -1.319
sf 12.00 8310.244  5.933 -3.097     5.0   7.1   -0.54 -0.61    7.035 1   6.972 1     0.063 1     0.031  0.017
         8310.255        -1.921
         8310.264        -1.174
sf 12.00 8346.106  5.946 -1.080    20.1  32.7   -0.43 -0.40    7.149 1   7.180 1    -0.031 1     0.016  0.009
         8346.106        -3.580
         8346.106        -2.029
         8346.119        -2.031
         8346.119        -3.580
         8346.120        -0.967
         8346.120        -1.300
 
                                                -0.31 -0.29    7.275     7.293      -0.036
                                                 0.23  0.24    0.230     0.243       0.072
 
================ code= 12.01  n_line=  6  n<A>=  4  n<B>=  4   n<A-B>=  5 ================
dm 12.01 7877.054  9.996  0.390    85.2  57.4   -0.26 -0.33    7.323 1   7.251 1     0.072 1    -0.062 -0.039
dm 12.01 8213.987  9.996 -0.270    28.8  25.9   -0.28 -0.15    7.296 1   7.427 1    -0.131 1    -0.021 -0.019
dm 12.01 8234.636  9.999  0.030    51.4  41.4   -0.23 -0.16    7.352 1   7.420 1    -0.068 1    -0.033 -0.026
dm 12.01 9218.250  8.655  0.270   268.9 212.5    0.60  0.51    8.182 0   8.088 0     0.094 1    -0.563 -0.434
sf 12.01 4481.126  8.864  0.740   428.4 338.4   -0.05 -0.12    7.534 0>  7.455 0>    0.079 0>   -0.133 -0.116
         4481.150        -0.560
         4481.325         0.590
sf 12.01 7896.042  9.999 -0.310   140.1  93.6   -0.24 -0.34    7.336 1   7.241 1     0.095 1    -0.075 -0.047
         7896.366         0.650
 
                                                -0.25 -0.25    7.327     7.335       0.012
                                                 0.02  0.10    0.024     0.103       0.105
 
================ code= 13.00  n_line=  8  n<A>=  6  n<B>=  6   n<A-B>=  6 ================
dm 13.00 3944.006  0.000 -0.623   276.0 347.6    1.34  1.32    7.814 0>  7.793 0>    0.021 0>    0.513  0.426
dm 13.00 3961.520  0.014 -0.323   237.3 177.3    1.21  0.32    7.679 0>  6.792 0>    0.887 0>    0.769  0.687
dm 13.00 6696.023  3.143 -1.347    15.1  14.5    0.35  0.12    6.822 1   6.586 1     0.236 1     0.166  0.148
dm 13.00 6698.673  3.143 -1.647     7.8   5.9    0.34 -0.01    6.809 1   6.459 1     0.350 1     0.162  0.142
dm 13.00 8772.865  4.021 -0.316    44.8  30.3    0.35 -0.03    6.823 1   6.437 1     0.386 1     0.069  0.075
dm 13.00 8773.896  4.022 -0.161    53.9  26.7    0.30 -0.26    6.773 1   6.210 1     0.563 1     0.068  0.074
sf 13.00 7835.309  4.021 -0.649    13.9   5.9    0.25 -0.38    6.719 1   6.091 1     0.628 1     0.176  0.148
sf 13.00 7836.134  4.022 -0.494    19.9   8.6    0.26 -0.37    6.725 1   6.095 1     0.630 1     0.182  0.151
         7836.134        -1.795
 
                                                 0.31 -0.16    6.779     6.313       0.465
                                                 0.05  0.21    0.047     0.209       0.165
 
================ code= 13.01  n_line=  1  n<A>=  1  n<B>=  1   n<A-B>=  1 ================
dm 13.01 7042.083 11.317  0.350    19.4  10.0    0.45  0.33    6.920 1   6.800 1     0.120 1    -0.060 -0.076
 
                                                 0.45  0.33    6.920     6.800       0.120
                                                 0.00  0.00    0.000     0.000       0.000
 
================ code= 14.00  n_line= 49  n<A>= 47  n<B>= 48   n<A-B>= 47 ================
dm 14.00 3905.523  1.909 -1.041   247.8 216.9    0.66  0.15    8.215 0>  7.700 0>    0.515 0>    0.276  0.143
dm 14.00 4627.383  5.082 -1.640     6.4  12.0   -0.35 -0.27    7.201 1   7.277 1    -0.076 1     0.040  0.016
dm 14.00 4947.607  5.082 -1.760     5.0   7.4   -0.34 -0.38    7.209 1   7.169 1     0.040 1     0.043  0.016
dm 14.00 5665.555  4.920 -2.040    15.3  14.3    0.30  0.05    7.848 1   7.605 1     0.243 1     0.011 -0.005
dm 14.00 5675.417  5.619 -1.234    25.7  23.8    0.21 -0.01    7.759 1   7.539 1     0.220 1     0.014  0.001
dm 14.00 5690.425  4.930 -1.870    17.7  17.9    0.20  0.00    7.754 1   7.552 1     0.202 1     0.010 -0.006
dm 14.00 5708.400  4.954 -1.470    49.5  41.7    0.36  0.08    7.910 1   7.626 1     0.284 1     0.005 -0.010
dm 14.00 5772.146  5.082 -1.750    21.5  18.1    0.32  0.01    7.867 1   7.564 1     0.303 1     0.048  0.017
dm 14.00 5948.541  5.082 -1.230    52.4  49.5    0.29  0.06    7.839 1   7.608 1     0.231 1     0.051  0.016
dm 14.00 6091.919  5.871 -1.463    12.2  10.1    0.30  0.04    7.853 1   7.593 1     0.260 1     0.028  0.009
dm 14.00 6142.483  5.619 -1.296    10.3  18.8   -0.15 -0.07    7.398 1   7.485 1    -0.087 1     0.010 -0.001
dm 14.00 6155.134  5.619 -0.755    46.3  40.2    0.01 -0.24    7.563 1   7.310 1     0.253 1     0.009 -0.002
dm 14.00 6237.319  5.614 -0.975    26.3  33.0   -0.03 -0.10    7.518 1   7.450 1     0.068 1     0.008 -0.003
dm 14.00 6243.815  5.616 -1.244    25.4  16.1    0.21 -0.19    7.764 1   7.356 1     0.408 1     0.009 -0.001
dm 14.00 6244.466  5.616 -1.091    20.0  14.2   -0.05 -0.41    7.497 1   7.144 1     0.353 1     0.010 -0.002
dm 14.00 6437.703  5.862 -2.053    11.9   5.6    0.88  0.33    8.433 0   7.883 1     0.550 1     0.046  0.017
dm 14.00 6721.848  5.862 -1.527    17.5  16.1    0.53  0.28    8.077 1   7.835 1     0.242 1     0.042  0.015
dm 14.00 6741.628  5.984 -1.750     9.0  11.6    0.50  0.42    8.054 1   7.975 1     0.079 1     0.014  0.000
dm 14.00 6848.580  5.862 -1.528     7.0   8.9    0.11  0.01    7.664 1   7.562 1     0.102 1     0.042  0.016
dm 14.00 6976.513  5.954 -1.170    25.9  23.6    0.40  0.16    7.949 1   7.708 1     0.241 1     0.011 -0.003
dm 14.00 6992.878  5.871 -1.451     8.2   8.8    0.10 -0.06    7.653 1   7.491 1     0.162 1     0.024  0.006
dm 14.00 7003.569  5.964 -0.890    29.6  27.5    0.21 -0.02    7.761 1   7.534 1     0.227 1     0.009 -0.005
dm 14.00 7017.653  5.871 -1.032    19.8  17.6    0.08 -0.18    7.635 1   7.375 1     0.260 1     0.025  0.006
dm 14.00 7034.901  5.871 -0.880    43.5  37.1    0.33  0.05    7.880 1   7.598 1     0.282 1     0.024  0.006
dm 14.00 7250.627  5.619 -1.220    27.1  29.8    0.23  0.08    7.780 1   7.628 1     0.152 1    -0.005 -0.013
dm 14.00 7275.296  5.616 -0.848    22.3  28.2   -0.25 -0.33    7.304 1   7.217 1     0.087 1    -0.006 -0.012
dm 14.00 7373.004  5.984 -1.180    11.4  11.8    0.05 -0.14    7.597 1   7.409 1     0.188 1     0.008 -0.005
dm 14.00 7375.246  6.191 -1.049    13.6  14.7    0.16  0.03    7.713 1   7.578 1     0.135 1     0.004 -0.006
dm 14.00 7405.772  5.614 -0.820    61.6  59.9    0.28  0.08    7.832 1   7.632 1     0.200 1    -0.020 -0.023
dm 14.00 7423.496  5.619 -0.176    69.4  71.1   -0.26 -0.41    7.289 1   7.144 1     0.145 1    -0.028 -0.031
dm 14.00 7680.266  5.862 -0.690    50.6  52.5    0.25  0.06    7.803 1   7.614 1     0.189 1     0.033  0.008
dm 14.00 7695.624  6.261 -1.485     8.1   8.4    0.45  0.28    7.996 1   7.830 1     0.166 1     0.016  0.001
dm 14.00 7849.966  6.191 -0.714    29.9  23.1    0.17 -0.15    7.720 1   7.402 1     0.318 1     0.002 -0.008
dm 14.00 7918.383  5.954 -0.610    47.8  45.5    0.18 -0.04    7.730 1   7.508 1     0.222 1    -0.012 -0.018
dm 14.00 7925.851  6.223 -0.905     5.9   8.9   -0.32 -0.36    7.234 1   7.195 1     0.039 1     0.043  0.018
dm 14.00 7932.348  5.964 -0.470    69.9  59.1    0.29  0.00    7.840 1   7.548 1     0.292 1    -0.023 -0.023
dm 14.00 7944.001  5.984 -0.310    79.6  70.5    0.21 -0.05    7.763 1   7.497 1     0.266 1    -0.023 -0.026
dm 14.00 7970.307  5.964 -1.470    11.7  13.8    0.34  0.20    7.886 1   7.749 1     0.137 1    -0.002 -0.011
dm 14.00 8008.387  6.079 -1.827     3.6   8.2    0.26  0.41    7.811 1   7.957 1    -0.146 1     0.019  0.002
dm 14.00 8026.940  6.261 -1.004    17.7  17.7    0.28  0.08    7.832 1   7.626 1     0.206 1     0.017  0.001
dm 14.00 8035.618  5.984 -1.372    12.8  18.0    0.29  0.25    7.845 1   7.796 1     0.049 1    -0.003 -0.012
dm 14.00 8073.028  6.274 -1.381     3.6  12.2    0.00  0.35    7.547 1   7.897 1    -0.350 0     0.013  0.000
dm 14.00 8443.969  5.871 -0.884    18.6  16.9   -0.08 -0.35    7.468 1   7.197 1     0.271 1     0.012 -0.002
dm 14.00 8536.163  6.181 -0.574    35.1  22.4    0.11 -0.33    7.656 1   7.220 1     0.436 1    -0.010 -0.014
dm 14.00 8648.465  6.206  0.139   108.4  95.2    0.01 -0.27    7.558 1   7.282 1     0.276 1    -0.016 -0.020
dm 14.00 8949.091  5.964 -1.050    22.9  30.2    0.08  0.06    7.629 1   7.607 1     0.022 1     0.005 -0.011
sf 14.00 6526.391  5.871 -2.019    37.3  19.2    0.28 -0.22    7.833 1   7.329 1     0.504 1     0.028  0.008
         6526.630        -1.607
         6527.202        -1.072
sf 14.00 8556.776  5.871 -0.151    73.5  63.2   -0.12 -0.42    7.433 1   7.129 1     0.304 1     0.001 -0.010
sf 14.00 8556.805  6.191 -0.407    32.2  26.4   -0.12 -0.42    7.429 1   7.127 1     0.302 1    -0.004 -0.012
 
                                                 0.13 -0.04    7.685     7.507       0.204
                                                 0.22  0.23    0.221     0.231       0.139
 
================ code= 14.01  n_line=  5  n<A>=  4  n<B>=  5   n<A-B>=  4 ================
dm 14.01 5055.984 10.074  0.530   110.4  47.3    0.28 -0.14    7.830 1   7.413 1     0.417 1    -0.018  0.003
dm 14.01 5957.559 10.066 -0.260    30.3  14.9    0.13 -0.01    7.680 1   7.543 1     0.137 1    -0.005  0.003
dm 14.01 5978.930 10.074  0.040    42.5  23.4    0.05 -0.05    7.598 1   7.504 1     0.094 1    -0.006  0.003
dm 14.01 6347.109  8.121  0.170   238.6 133.7    0.38 -0.10    7.933 0>  7.446 1     0.487 0>   -0.248 -0.167
dm 14.01 6371.371  8.121 -0.040   187.1 109.7    0.22 -0.14    7.769 1   7.411 1     0.358 1    -0.209 -0.131
 
                                                 0.17 -0.09    7.719     7.463       0.252
                                                 0.10  0.06    0.102     0.058       0.160
 
================ code= 16.00  n_line= 13  n<A>= 11  n<B>= 11   n<A-B>= 12 ================
dm 16.00 7923.839  8.416 -0.278    35.6  24.8    0.30  0.14    7.507 1   7.349 1     0.158 1     0.017  0.103
dm 16.00 8617.090  8.408 -1.024    17.3  11.5    0.27  0.05    7.482 1   7.257 1     0.225 1    -0.342 -0.326
dm 16.00 8626.540  8.408 -1.157    15.2   9.6    0.18  0.04    7.388 1   7.253 1     0.135 1    -0.482 -0.365
dm 16.00 8633.123  8.409 -0.696    35.8  15.8    0.12  0.11    7.327 1   7.325 1     0.002 1    -0.505 -0.066
dm 16.00 9212.863  6.525  0.470   338.6 295.1    0.20 -0.18    7.411 0>  7.035 0>    0.376 0>   -0.982 -1.013
sf 16.00 6172.768  8.045 -1.717     1.5   1.4    0.31  0.27    7.517 1   7.483 1     0.034 1     0.336  0.383
sf 16.00 6173.610  8.045 -1.239     6.3   5.8    0.54  0.21    7.749 0   7.416 1     0.333 1     0.566  0.320
         6173.691        -1.593
sf 16.00 6174.990  8.046 -1.711     1.5   1.4    0.35  0.17    7.557 1   7.383 1     0.174 1     0.376  0.274
sf 16.00 6175.818  8.046 -0.964     8.2   7.4    0.32  0.08    7.531 1   7.289 1     0.242 1     0.348  0.193
sf 16.00 6743.483  7.866 -1.401    42.4  28.3    0.22  0.07    7.435 1   7.284 1     0.151 1     0.182  0.292
         6743.540        -0.950
         6743.580        -0.850
         6743.580        -1.200
         6743.640        -1.030
sf 16.00 6748.570  7.868 -1.320    63.9  43.1    0.09  0.02    7.297 1   7.227 1     0.070 1     0.044  0.235
         6748.580        -0.730
         6748.682        -0.800
         6748.790        -0.530
sf 16.00 6756.750  7.870 -1.670    67.2  45.2    0.19  0.16    7.401 1   7.373 1     0.028 1     0.148  0.382
         6756.851        -1.760
         6756.960        -0.830
         6757.150        -0.240
sf 16.00 8693.160  7.870 -1.690   181.7 107.0    0.28 -0.13    7.490 1   7.082 0     0.408 1    -0.409 -0.420
         8693.980        -0.850
         8694.710        -0.260
 
                                                 0.24  0.12    7.448     7.331       0.163
                                                 0.09  0.08    0.086     0.078       0.124
 
================ code= 19.00  n_line=  1  n<A>=  1  n<B>=  1   n<A-B>=  1 ================
dm 19.00 7698.964  0.000 -0.154    77.1  70.2   -0.08 -0.33    5.036 1   4.792 1     0.244 1    -0.316 -0.290
 
                                                -0.08 -0.33    5.036     4.792       0.244
                                                 0.00  0.00    0.000     0.000       0.000
 
================ code= 20.00  n_line= 26  n<A>= 24  n<B>= 21   n<A-B>= 21 ================
dm 20.00 4226.728  0.000  0.244   287.6 284.2    0.38  0.16    6.745 0>  6.520 0>    0.225 0>   -0.053 -0.042
dm 20.00 4283.011  1.886 -0.136    61.1 129.3   -0.56  0.15    5.803 1   6.510 0>   -0.707 0>    0.016 -0.150
dm 20.00 4302.528  1.899  0.292   101.4 156.7   -0.54  0.19    5.822 1   6.548 0>   -0.726 0>    0.002 -0.212
dm 20.00 4318.652  1.899 -0.139    63.9 120.9   -0.47  0.08    5.894 1   6.441 1    -0.547 1     0.016 -0.156
dm 20.00 4425.437  1.879 -0.358    58.7 118.3   -0.39  0.17    5.970 1   6.526 0    -0.556 1     0.009 -0.096
dm 20.00 4434.957  1.886 -0.007    73.0 140.2   -0.58  0.13    5.778 1   6.493 0>   -0.715 0>    0.007 -0.125
dm 20.00 4435.679  1.886 -0.517    85.4 100.9    0.05  0.08    6.415 0   6.444 1    -0.029 0     0.004 -0.068
dm 20.00 4455.887  1.899 -0.518    46.2 100.1   -0.37  0.08    5.991 1   6.440 1    -0.449 1     0.010 -0.067
dm 20.00 5512.980  2.933 -0.464    12.5  47.1   -0.37  0.04    5.987 1   6.396 1    -0.409 1     0.052  0.003
dm 20.00 5581.965  2.523 -0.555    20.0  62.5   -0.37  0.03    5.987 1   6.394 1    -0.407 1     0.021 -0.040
dm 20.00 5588.749  2.526  0.358    60.5 128.7   -0.67 -0.06    5.693 1   6.303 1    -0.610 1     0.014 -0.175
dm 20.00 5590.114  2.521 -0.571    20.5  58.3   -0.35 -0.01    6.013 1   6.355 1    -0.342 1     0.020 -0.036
dm 20.00 5601.277  2.526 -0.523    36.1  64.2   -0.10  0.02    6.263 1   6.385 1    -0.122 1     0.019 -0.042
dm 20.00 6122.217  1.886 -0.316    66.4 130.3   -0.44  0.01    5.919 1   6.374 1    -0.455 1    -0.033 -0.222
dm 20.00 6162.173  1.899 -0.090    84.5 147.7   -0.49 -0.02    5.874 1   6.341 1    -0.467 1    -0.051 -0.266
dm 20.00 6166.439  2.521 -1.142     6.9  24.1   -0.29  0.01    6.072 1   6.372 1    -0.300 1     0.028 -0.017
dm 20.00 6169.563  2.526 -0.478    24.0  67.7   -0.36  0.00    6.002 1   6.358 1    -0.356 1     0.028 -0.042
dm 20.00 6439.075  2.526  0.390    86.3 148.3   -0.53 -0.02    5.833 1   6.337 1    -0.504 1    -0.093 -0.361
dm 20.00 6449.808  2.521 -0.502    21.9  65.1   -0.44 -0.05    5.916 1   6.311 1    -0.395 1    -0.033 -0.087
dm 20.00 6462.567  2.523  0.262    88.1 141.1   -0.39  0.02    5.975 1   6.381 1    -0.406 1    -0.097 -0.337
dm 20.00 6471.662  2.526 -0.686    15.6  51.9   -0.42 -0.02    5.942 1   6.341 1    -0.399 1    -0.030 -0.066
dm 20.00 6493.781  2.521 -0.109    35.1 100.6   -0.59 -0.05    5.768 1   6.315 1    -0.547 1    -0.042 -0.182
dm 20.00 6499.650  2.523 -0.818    11.2  41.9   -0.44 -0.02    5.920 1   6.337 1    -0.417 1    -0.029 -0.056
dm 20.00 6717.681  2.709 -0.524    27.1  64.5   -0.11  0.15    6.252 1   6.514 1    -0.262 1     0.041 -0.016
dm 20.00 7148.150  2.709  0.137    55.4 119.0   -0.43  0.06    5.931 1   6.419 1    -0.488 1    -0.037 -0.221
dm 20.00 7326.145  2.933 -0.208    23.2  61.8   -0.32 -0.04    6.037 1   6.316 1    -0.279 1     0.062 -0.029
 
                                                -0.42  0.01    5.943     6.375      -0.415
                                                 0.13  0.05    0.134     0.054       0.114
 
================ code= 20.01  n_line=  5  n<A>=  4  n<B>=  5   n<A-B>=  4 ================
dm 20.01 8201.722  7.505  0.343   103.7 125.5   -0.34  0.07    6.021 1   6.432 1    -0.411 1    -0.106 -0.157
dm 20.01 8248.796  7.515  0.556   140.3 155.6   -0.26  0.06    6.100 1   6.422 1    -0.322 1    -0.151 -0.163
dm 20.01 8254.721  7.515 -0.398    39.5  50.8   -0.30 -0.03    6.065 1   6.326 1    -0.261 1    -0.038 -0.042
dm 20.01 8912.068  7.047  0.637   257.3 235.6   -0.09  0.08    6.273 1   6.436 1    -0.163 1    -0.231 -0.190
dm 20.01 8927.356  7.050  0.811   306.1 256.1   -0.02  0.00    6.339 0>  6.361 1    -0.022 0>   -0.233 -0.186
 
                                                -0.25  0.04    6.115     6.395      -0.289
                                                 0.11  0.05    0.110     0.049       0.104
 
================ code= 30.00  n_line=  4  n<A>=  4  n<B>=  4   n<A-B>=  4 ================
dm 30.00 4680.134  4.006 -0.815    53.4  23.6    0.80  0.12    5.396 1   4.716 1     0.680 1     0.045  0.057
dm 30.00 4722.153  4.030 -0.338    89.4  40.6    0.72 -0.03    5.323 1   4.574 1     0.749 1     0.032  0.059
dm 30.00 4810.528  4.078 -0.137   107.1  53.2    0.75  0.01    5.353 1   4.611 1     0.742 1     0.013  0.063
dm 30.00 6362.338  5.796  0.150    41.2  21.5    0.82  0.29    5.415 1   4.891 1     0.524 1    -0.049 -0.026
 
                                                 0.77  0.10    5.372     4.698       0.674
                                                 0.04  0.14    0.042     0.142       0.105
 
================ code= 21.01  n_line=  7  n<A>=  6  n<B>=  6   n<A-B>=  5 ================
dm 21.01 4246.822  0.315  0.242    76.7 232.5   -1.34  1.08    1.756 1   4.180 0>   -2.424 0>                
dm 21.01 5239.813  1.455 -0.765    11.7  52.8   -0.61  0.17    2.487 0   3.267 1    -0.780 0                 
sf 21.01 4324.996  0.596 -0.442     6.2 118.4   -1.73  0.30    1.365 1   3.395 1    -2.030 1                 
sf 21.01 4400.389  0.606 -0.536     4.4 115.7   -1.85  0.23    1.252 1   3.332 1    -2.080 1                 
sf 21.01 4415.557  0.596 -0.668     8.7 112.4   -1.42  0.30    1.681 1   3.397 1    -1.716 1                 
sf 21.01 5031.021  1.357 -0.400     3.0  84.6   -1.65  0.15    1.448 1   3.246 1    -1.798 1                 
sf 21.01 5526.790  1.768  0.024     6.7  92.1   -1.44  0.10    1.660 1   3.200 1    -1.540 1                 
 
                                                -1.57  0.21    1.527     3.306      -1.833
                                                 0.20  0.08    0.201     0.082       0.224
 
================ code= 22.00  n_line=  4  n<A>=  4  n<B>=  4   n<A-B>=  4 ================
dm 22.00 4534.776  0.836  0.350    12.9  33.3   -0.47 -0.27    4.517 1   4.720 1    -0.203 1                 
dm 22.00 4617.269  1.749  0.440     6.1  18.0   -0.26 -0.01    4.727 1   4.976 1    -0.249 1                 
dm 22.00 4975.343  2.506  0.150     5.1   7.3    0.47  0.38    5.455 1   5.374 1     0.081 1                 
dm 22.00 4999.503  0.826  0.320    48.8  43.7    0.22 -0.11    5.205 1   4.880 1     0.325 1                 
 
                                                -0.01  0.00    4.976     4.988      -0.012
                                                 0.43  0.28    0.430     0.278       0.268
 
================ code= 22.01  n_line= 60  n<A>= 38  n<B>= 41   n<A-B>= 38 ================
dm 22.01 3900.539  1.131 -0.290   280.9 219.1    1.19  0.83    6.176 0>  5.816 0>    0.360 0>                
dm 22.01 3913.461  1.116 -0.360   289.0 293.0    1.18  1.27    6.165 0>  6.261 0>   -0.096 0>                
dm 22.01 3987.606  0.607 -2.730    26.5  36.0   -0.26 -0.14    4.733 1   4.853 1    -0.120 1                 
dm 22.01 4012.384  0.574 -1.780   271.1 193.0    1.98  1.43    6.974 0>  6.418 0>    0.556 0>                
dm 22.01 4025.129  0.607 -2.110    88.9  92.5   -0.14  0.01    4.849 1   5.000 1    -0.151 1                 
dm 22.01 4028.338  1.892 -0.920   142.2 117.4    0.25  0.23    5.237 0>  5.219 1     0.018 0>                
dm 22.01 4163.644  2.590 -0.130   172.6 151.5    0.37  0.56    5.363 0>  5.546 0>   -0.183 0>                
dm 22.01 4290.215  1.165 -0.870   266.0 192.3    1.24  0.78    6.230 0>  5.771 0>    0.459 0>                
dm 22.01 4300.042  1.180 -0.460   261.1 175.4    0.80  0.14    5.790 0>  5.133 0>    0.657 0>                
dm 22.01 4301.922  1.161 -1.210   198.7 145.1    0.74  0.37    5.732 0>  5.364 0>    0.368 0>                
dm 22.01 4312.860  1.180 -1.120   171.2 144.6    0.30  0.31    5.289 0>  5.300 0>   -0.011 0>                
dm 22.01 4316.794  2.048 -1.620    43.0  47.2   -0.10 -0.02    4.889 1   4.971 1    -0.082 1                 
dm 22.01 4330.698  1.180 -2.090    73.9  67.2    0.23  0.17    5.222 1   5.164 1     0.058 1                 
dm 22.01 4337.914  1.080 -0.960   122.1  93.3    0.21 -0.19    5.200 1   4.804 1     0.396 0                 
dm 22.01 4386.846  2.598 -0.960   106.6  82.2    0.31  0.19    5.295 0   5.175 1     0.120 1                 
dm 22.01 4394.059  1.221 -1.770    94.2  94.3   -0.03  0.11    4.964 1   5.097 1    -0.133 1                 
dm 22.01 4395.031  1.084 -0.540   260.2 222.1    0.84  0.79    5.828 0>  5.778 0>    0.050 0>                
dm 22.01 4395.839  1.243 -1.930    76.6  69.4   -0.03 -0.06    4.959 1   4.931 1     0.028 1                 
dm 22.01 4399.765  1.237 -1.200   163.4 151.5    0.24  0.49    5.230 0>  5.478 0>   -0.248 0>                
dm 22.01 4411.073  3.095 -0.650    76.0  64.1    0.01 -0.01    5.004 1   4.981 1     0.023 1                 
dm 22.01 4417.714  1.165 -1.190   160.5 142.8    0.14  0.28    5.125 0>  5.270 0>   -0.145 0>                
dm 22.01 4418.331  1.237 -1.990    50.0  70.9   -0.27  0.01    4.717 1   4.999 1    -0.282 1                 
dm 22.01 4421.938  2.061 -1.640    52.6  46.2    0.00 -0.05    4.994 1   4.943 1     0.051 1                 
dm 22.01 4441.729  1.180 -2.330    46.6  51.2   -0.02  0.04    4.970 1   5.032 1    -0.062 1                 
dm 22.01 4443.801  1.080 -0.710   217.5 178.7    0.40  0.34    5.391 0>  5.334 0>    0.057 0>                
dm 22.01 4444.554  1.116 -2.200   114.5  55.9    0.53 -0.07    5.520 0   4.916 1     0.604 0                 
dm 22.01 4450.482  1.084 -1.520   183.3 141.3    0.71  0.51    5.703 0>  5.497 0>    0.206 0>                
dm 22.01 4468.493  1.131 -0.630   231.1 200.7    0.54  0.63    5.534 0>  5.615 0>   -0.081 0>                
dm 22.01 4488.324  3.124 -0.500    90.8  83.1    0.03  0.12    5.021 1   5.105 1    -0.084 1                 
dm 22.01 4493.522  1.080 -2.780    28.0  23.8    0.07 -0.05    5.062 1   4.943 1     0.119 1                 
dm 22.01 4501.270  1.116 -0.770   213.7 192.5    0.41  0.63    5.402 0>  5.617 0>   -0.215 0>                
dm 22.01 4518.332  1.080 -2.560    32.7  38.3   -0.07  0.00    4.922 1   4.988 1    -0.066 1                 
dm 22.01 4533.960  1.237 -0.530   317.5 255.0    1.42  1.14    6.406 0>  6.127 0>    0.279 0>                
dm 22.01 4545.133  1.131 -2.450    49.4  48.9    0.09  0.08    5.080 1   5.072 1     0.008 1                 
dm 22.01 4563.757  1.221 -0.690   208.4 185.8    0.31  0.50    5.302 0>  5.490 0>   -0.188 0>                
dm 22.01 4568.314  1.224 -3.030    14.8  17.9    0.11  0.16    5.096 1   5.151 1    -0.055 1                 
dm 22.01 4571.971  1.572 -0.310   272.6 215.9    0.97  0.74    5.956 0>  5.726 0>    0.230 0>                
dm 22.01 4589.958  1.237 -1.620   118.7 110.0    0.07  0.17    5.056 1   5.163 1    -0.107 1                 
dm 22.01 4609.265  1.180 -3.320     6.6   6.4   -0.01 -0.07    4.980 1   4.917 1     0.063 1                 
dm 22.01 4636.320  1.165 -3.230     8.5  12.6    0.00  0.14    4.991 1   5.129 1    -0.138 1                 
dm 22.01 4779.985  2.048 -1.260    84.9  79.4   -0.06 -0.02    4.928 1   4.973 1    -0.045 1                 
dm 22.01 4805.085  2.061 -0.960   127.7 116.2    0.11  0.23    5.102 1   5.224 1    -0.122 1                 
dm 22.01 4865.610  1.116 -2.700     9.5  17.8   -0.16  0.02    4.830 1   5.012 1    -0.182 1                 
dm 22.01 4874.009  3.095 -0.860    38.8  39.1   -0.07 -0.04    4.920 1   4.950 1    -0.030 1                 
dm 22.01 4911.194  3.124 -0.640    68.4  59.1   -0.07 -0.09    4.919 1   4.903 1     0.016 1                 
dm 22.01 5013.686  1.582 -2.140    33.5  37.4   -0.14 -0.09    4.848 1   4.901 1    -0.053 1                 
dm 22.01 5185.902  1.893 -1.410    84.1  78.8   -0.06 -0.03    4.927 1   4.957 1    -0.030 1                 
dm 22.01 5211.530  2.590 -1.410    31.8  34.8   -0.18 -0.11    4.810 1   4.882 1    -0.072 1                 
dm 22.01 5252.011  2.590 -2.588    14.0  12.1    0.59  0.52    5.578 0   5.509 0     0.069 1                 
dm 22.01 5336.786  1.582 -1.600    84.1  85.9   -0.11  0.00    4.882 1   4.988 1    -0.106 1                 
dm 22.01 5381.022  1.566 -1.970    62.8  59.0    0.03  0.01    5.020 1   5.000 1     0.020 1                 
dm 22.01 5418.768  1.582 -2.130    35.8  40.1   -0.14 -0.08    4.854 1   4.909 1    -0.055 1                 
dm 22.01 5490.693  1.566 -2.663    11.8  14.1   -0.17 -0.12    4.822 1   4.868 1    -0.046 1                 
dm 22.01 6606.950  2.061 -2.790     4.5  11.2   -0.13  0.25    4.857 1   5.236 1    -0.379 0                 
dm 22.01 6680.134  3.095 -1.890     7.5   8.8   -0.06  0.01    4.927 1   4.999 1    -0.072 1                 
dm 22.01 6998.930  3.124 -1.280    24.0  25.8   -0.10 -0.06    4.887 1   4.933 1    -0.046 1                 
dm 22.01 7004.686  3.095 -1.869    12.9  17.9    0.16  0.32    5.152 1   5.310 1    -0.158 1                 
dm 22.01 7214.729  2.590 -1.740    19.3  30.5   -0.14  0.08    4.845 1   5.069 1    -0.224 1                 
dm 22.01 7564.489  4.009 -1.390     4.4   8.2   -0.15  0.14    4.842 1   5.134 1    -0.292 1                 
dm 22.01 7953.551  4.009 -1.500     5.3   9.9    0.05  0.33    5.035 1   5.324 1    -0.289 1                 
 
                                                -0.04  0.04    4.950     5.027      -0.067
                                                 0.12  0.13    0.118     0.128       0.103
 
================ code= 23.00  n_line=  1  n<A>=  1  n<B>=  1   n<A-B>=  1 ================
dm 23.00 4379.230  0.301  0.580    17.4  18.1    0.07 -0.22    4.072 1   3.783 1     0.289 1                 
 
                                                 0.07 -0.22    4.072     3.783       0.289
                                                 0.00  0.00    0.000     0.000       0.000
 
================ code= 23.01  n_line=  6  n<A>=  6  n<B>=  5   n<A-B>=  5 ================
dm 23.01 3951.957  1.476 -0.730   107.3  60.0    0.34 -0.17    4.339 1   3.828 1     0.511 1                 
dm 23.01 4023.377  1.805 -0.610    98.6  62.9    0.28 -0.06    4.275 1   3.942 1     0.333 1                 
dm 23.01 4036.764  1.476 -1.570    26.9  21.2    0.11 -0.04    4.111 1   3.961 1     0.150 1                 
dm 23.01 4183.428  2.050 -1.060    44.8  35.6    0.28  0.15    4.276 1   4.154 1     0.122 1                 
dm 23.01 4564.577  2.268 -1.220    36.4  21.5    0.44  0.17    4.441 1   4.166 1     0.275 1                 
dm 23.01 5897.528  2.491 -1.925     7.1  16.4    0.46  0.83    4.456 1   4.835 0    -0.379 0                 
 
                                                 0.32  0.01    4.316     4.010       0.278
                                                 0.13  0.15    0.127     0.146       0.157
 
================ code= 24.00  n_line= 21  n<A>= 19  n<B>= 19   n<A-B>= 19 ================
dm 24.00 3963.684  2.544  0.620    50.3  45.8    0.11 -0.18    5.779 1   5.488 1     0.291 1                 
dm 24.00 4254.352  0.000 -0.090   208.8 171.1    0.80  0.45    6.470 0>  6.120 0>    0.350 0>                
dm 24.00 4274.812  0.000 -0.220   200.8 164.9    0.80  0.47    6.468 0>  6.138 0>    0.330 0>                
dm 24.00 4545.953  0.941 -1.370    26.4  30.2    0.26  0.06    5.934 1   5.729 1     0.205 1                 
dm 24.00 4646.162  1.030 -0.740    63.8  55.9    0.21 -0.11    5.878 1   5.558 1     0.320 1                 
dm 24.00 4651.284  0.983 -1.460    25.6  21.3    0.36 -0.02    6.031 1   5.654 1     0.377 1                 
dm 24.00 4652.157  1.004 -0.913    42.0  40.8    0.10 -0.18    5.767 1   5.492 1     0.275 1                 
dm 24.00 4708.013  3.168  0.070    19.1  19.2    0.23  0.02    5.898 1   5.687 1     0.211 1                 
dm 24.00 4718.419  3.195  0.240    30.5  22.3    0.31 -0.06    5.985 1   5.614 1     0.371 1                 
dm 24.00 4922.265  3.104  0.380    39.1  41.1    0.25  0.09    5.921 1   5.764 1     0.157 1                 
dm 24.00 4936.335  3.113 -0.250    14.1  10.2    0.36 -0.02    6.029 1   5.650 1     0.379 1                 
dm 24.00 5204.498  0.941 -0.190   138.2 107.6    0.38 -0.04    6.049 1   5.627 1     0.422 1                 
dm 24.00 5221.751  3.375 -0.349     5.1   4.6    0.16 -0.11    5.831 1   5.559 1     0.272 1                 
dm 24.00 5296.691  0.983 -1.360    23.4  19.3    0.18 -0.21    5.852 1   5.463 1     0.389 1                 
dm 24.00 5297.376  2.900  0.167    30.8  27.3    0.14 -0.15    5.814 1   5.524 1     0.290 1                 
dm 24.00 5329.138  2.913 -0.008    19.4  15.3    0.10 -0.25    5.769 1   5.420 1     0.349 1                 
dm 24.00 5345.796  1.004 -0.896    68.0  50.8    0.35 -0.09    6.024 1   5.578 1     0.446 1                 
dm 24.00 5348.314  1.004 -1.210    28.1  26.8    0.14 -0.17    5.809 1   5.499 1     0.310 1                 
dm 24.00 5409.784  1.030 -0.670    70.3  64.1    0.17 -0.12    5.839 1   5.549 1     0.290 1                 
dm 24.00 5787.919  3.322 -0.083    13.2  12.7    0.28  0.04    5.950 1   5.706 1     0.244 1                 
dm 24.00 7400.179  2.900 -0.111    24.8  22.6    0.31  0.01    5.982 1   5.679 1     0.303 1                 
 
                                                 0.23 -0.08    5.902     5.592       0.311
                                                 0.10  0.10    0.096     0.098       0.076
 
================ code= 24.01  n_line= 32  n<A>= 24  n<B>= 29   n<A-B>= 24 ================
dm 24.01 4242.364  3.871 -1.170   178.3 101.6    0.96  0.22    6.633 0>  5.889 1     0.744 0>                
dm 24.01 4252.632  3.858 -1.810    88.3  41.8    0.42 -0.04    6.087 1   5.627 1     0.460 1                 
dm 24.01 4261.913  3.865 -1.340   157.9  77.6    0.83  0.01    6.498 0>  5.680 1     0.818 0>                
dm 24.01 4275.567  3.858 -1.520   120.7  61.7    0.50 -0.04    6.170 1   5.630 1     0.540 1                 
dm 24.01 4284.188  3.854 -1.670   102.0  51.7    0.43 -0.03    6.099 1   5.636 1     0.463 1                 
dm 24.01 4554.988  4.071 -1.282   112.4  64.6    0.28 -0.11    5.950 1   5.565 1     0.385 1                 
dm 24.01 4558.650  4.074 -0.449   210.9 154.2    0.79  0.50    6.458 0>  6.175 0>    0.283 0>                
dm 24.01 4588.199  4.071 -0.627   203.8 126.7    0.83  0.19    6.505 0>  5.864 1     0.641 0>                
dm 24.01 4592.049  4.074 -1.221   124.3  68.5    0.36 -0.11    6.031 1   5.559 1     0.472 1                 
dm 24.01 4616.629  4.072 -1.361   112.0  61.8    0.35 -0.07    6.020 1   5.602 1     0.418 1                 
dm 24.01 4618.803  4.074 -0.840   179.9 107.9    0.71  0.09    6.382 0>  5.762 1     0.620 0>                
dm 24.01 4634.070  4.072 -0.990   153.7  88.6    0.50 -0.06    6.173 0>  5.611 1     0.562 0>                
dm 24.01 4697.598  5.670 -1.584    10.5   5.5    0.18 -0.03    5.850 1   5.644 1     0.206 1                 
dm 24.01 4812.337  3.865 -1.960    67.1  38.2    0.33  0.03    5.996 1   5.705 1     0.291 1                 
dm 24.01 4824.127  3.871 -0.970   188.5 110.7    0.84  0.13    6.509 0>  5.804 1     0.705 0>                
dm 24.01 4836.229  3.858 -1.960    82.6  30.3    0.55 -0.07    6.219 1   5.603 1     0.616 1                 
dm 24.01 4884.607  3.858 -2.100    48.1  20.6    0.29 -0.14    5.965 1   5.535 1     0.430 1                 
dm 24.01 4901.623  6.487 -1.141    12.2  10.0    0.40  0.42    6.066 1   6.086 0    -0.020 0                 
dm 24.01 5237.328  4.074 -1.350   143.6  77.6    0.67  0.10    6.344 1   5.775 1     0.569 1                 
dm 24.01 5246.768  3.714 -2.466    44.8  17.3    0.42 -0.04    6.095 1   5.628 1     0.467 1                 
dm 24.01 5305.853  3.827 -2.160    73.8  33.4    0.53  0.09    6.203 1   5.759 1     0.444 1                 
dm 24.01 5308.408  4.071 -2.058    61.3  25.8    0.47  0.02    6.140 1   5.692 1     0.448 1                 
dm 24.01 5310.686  4.072 -2.280    35.3  17.8    0.36  0.05    6.026 1   5.719 1     0.307 1                 
dm 24.01 5313.563  4.074 -1.779    93.8  50.5    0.54  0.16    6.208 1   5.829 1     0.379 1                 
dm 24.01 5334.869  4.072 -1.826    89.8  44.6    0.54  0.12    6.212 1   5.788 1     0.424 1                 
dm 24.01 5407.604  3.827 -2.151    50.7  30.4    0.26  0.02    5.932 1   5.691 1     0.241 1                 
dm 24.01 5420.922  3.758 -2.458    49.1  25.1    0.50  0.17    6.169 1   5.840 1     0.329 1                 
dm 24.01 5478.365  4.178 -1.968    66.3  36.8    0.51  0.21    6.179 1   5.881 1     0.298 1                 
dm 24.01 5502.067  4.168 -2.117    51.6  26.1    0.48  0.15    6.151 1   5.823 1     0.328 1                 
dm 24.01 5508.606  4.156 -2.110    46.4  21.5    0.40  0.03    6.070 1   5.703 1     0.367 1                 
dm 24.01 5510.702  3.827 -2.614    44.8  22.8    0.65  0.32    6.317 1   5.993 1     0.324 1                 
dm 24.01 6089.632  6.487 -1.445    16.2   6.8    0.81  0.50    6.481 0   6.175 0     0.306 1                 
 
                                                 0.43  0.05    6.104     5.719       0.396
                                                 0.12  0.11    0.121     0.115       0.102
 
================ code= 25.00  n_line= 11  n<A>=  9  n<B>=  7   n<A-B>=  9 ================
dm 25.00 4034.480  0.000 -0.842   153.9 136.2    0.49  0.35    5.883 0>  5.744 0>    0.139 0>                
dm 25.00 4055.540  2.143 -0.079    70.6  51.1    0.23 -0.21    5.616 1   5.176 0     0.440 1                 
dm 25.00 4265.918  2.941 -0.270    19.9  16.7    0.21 -0.11    5.596 1   5.275 1     0.321 1                 
dm 25.00 4436.347  2.920 -0.288    20.0   8.0    0.20 -0.48    5.590 1   4.912 0     0.678 0                 
dm 25.00 4709.710  2.888 -0.488    20.4  12.2    0.37 -0.12    5.761 1   5.270 1     0.491 1                 
dm 25.00 4754.040  2.282 -0.088    66.4  59.0    0.22 -0.06    5.610 1   5.332 1     0.278 1                 
dm 25.00 4761.510  2.953 -0.276    32.2  18.5    0.44 -0.08    5.830 1   5.311 1     0.519 1                 
dm 25.00 4766.420  2.920  0.101    37.1  36.3    0.12 -0.11    5.508 1   5.282 1     0.226 1                 
dm 25.00 4783.430  2.298  0.033    82.2  66.3    0.28 -0.06    5.672 1   5.325 1     0.347 1                 
dm 25.00 5399.475  3.853 -0.345    10.7   7.9    0.58  0.21    5.965 0   5.600 0     0.365 1                 
dm 25.00 6021.820  3.075 -0.054    30.6  28.8    0.24 -0.02    5.632 1   5.366 1     0.266 1                 
 
                                                 0.26 -0.08    5.646     5.309       0.361
                                                 0.10  0.04    0.097     0.035       0.103
 
================ code= 25.01  n_line=  1  n<A>=  1  n<B>=  1   n<A-B>=  1 ================
dm 25.01 7432.300  3.710 -2.487    24.6  10.8    0.31 -0.08    5.702 1   5.309 1     0.393 1                 
 
                                                 0.31 -0.08    5.702     5.309       0.393
                                                 0.00  0.00    0.000     0.000       0.000
 
================ code= 26.00  n_line=424  n<A>=424  n<B>=424   n<A-B>=420 ================
dm 26.00 3907.934  2.759 -1.117    65.0  67.4    0.03 -0.10    7.525 1   7.399 1     0.126 1                 
dm 26.00 3917.180  0.990 -2.155   101.1  95.1    0.17  0.01    7.673 1   7.507 1     0.166 1                 
dm 26.00 3937.327  2.692 -1.459    66.4  40.1    0.29 -0.27    7.792 1   7.234 1     0.558 1                 
dm 26.00 3946.994  3.211 -0.998    92.0  52.0    0.51 -0.15    8.008 1   7.350 1     0.658 1                 
dm 26.00 3955.341  3.283 -1.010    91.0  67.7    0.60  0.17    8.103 1   7.673 1     0.430 1                 
dm 26.00 3960.278  3.640 -1.171    31.7  24.2    0.34 -0.04    7.839 1   7.455 1     0.384 1                 
dm 26.00 3963.100  3.283 -0.700    78.0  65.7    0.37  0.03    7.866 1   7.528 1     0.338 1                 
dm 26.00 3964.515  2.845 -1.592    43.4  37.5    0.53  0.17    8.029 1   7.665 1     0.364 1                 
dm 26.00 3966.061  1.608 -1.662    80.7  66.7    0.36 -0.11    7.857 1   7.393 1     0.464 1                 
dm 26.00 3977.741  2.198 -1.119   111.4  98.7    0.44  0.21    7.940 1   7.713 1     0.227 1                 
dm 26.00 3985.387  3.301 -0.993    43.6  43.4    0.03 -0.18    7.525 1   7.316 1     0.209 1                 
dm 26.00 3986.171  3.252 -0.613    76.1  55.2    0.01 -0.42    7.513 1   7.082 1     0.431 1                 
dm 26.00 4001.661  2.176 -1.901    75.0  82.4    0.45  0.42    7.952 1   7.919 1     0.033 1                 
dm 26.00 4003.761  3.415 -1.312    62.8  31.5    0.60 -0.04    8.097 1   7.456 1     0.641 1                 
dm 26.00 4007.272  2.759 -1.276    74.3  66.1    0.23 -0.03    7.726 1   7.474 1     0.252 1                 
dm 26.00 4009.712  2.223 -1.252   112.1 110.1    0.26  0.29    7.759 1   7.787 1    -0.028 1                 
dm 26.00 4016.419  3.283 -1.600    23.7  26.7    0.21  0.04    7.707 1   7.541 1     0.166 1                 
dm 26.00 4040.088  4.284 -0.572    41.6  48.4    0.16  0.07    7.661 1   7.573 1     0.088 1                 
dm 26.00 4044.609  2.832 -1.221    93.3  71.2    0.42  0.04    7.923 1   7.536 1     0.387 1                 
dm 26.00 4058.217  3.211 -1.112    56.2  38.3    0.16 -0.29    7.664 1   7.215 1     0.449 1                 
dm 26.00 4059.713  3.547 -1.373    48.3  27.4    0.56  0.03    8.063 1   7.525 1     0.538 1                 
dm 26.00 4067.978  3.211 -0.472   114.2 108.3    0.21  0.17    7.708 1   7.673 1     0.035 1                 
dm 26.00 4070.770  3.241 -0.790    99.6  84.5    0.37  0.12    7.873 1   7.619 1     0.254 1                 
dm 26.00 4074.786  3.047 -1.114    91.1  79.7    0.48  0.25    7.979 1   7.751 1     0.228 1                 
dm 26.00 4078.353  2.608 -1.468   106.1  64.1    0.72  0.05    8.217 1   7.548 1     0.669 1                 
dm 26.00 4109.801  2.845 -0.895    57.6  83.1   -0.06  0.17    7.438 1   7.672 1    -0.234 0                 
dm 26.00 4112.958  4.178 -0.330    63.1  64.0    0.31  0.19    7.811 1   7.687 1     0.124 1                 
dm 26.00 4114.445  2.832 -1.303    50.6  61.7    0.13  0.09    7.632 1   7.591 1     0.041 1                 
dm 26.00 4120.206  2.990 -1.267    54.1  55.7    0.19  0.03    7.694 1   7.526 1     0.168 1                 
dm 26.00 4121.802  2.832 -1.450    65.6  61.5    0.39  0.17    7.893 1   7.668 1     0.225 1                 
dm 26.00 4125.620  4.220 -0.698    76.1  56.6    0.72  0.35    8.220 1   7.850 1     0.370 1                 
dm 26.00 4126.183  3.332 -0.960    73.8  64.2    0.31  0.03    7.808 1   7.532 1     0.276 1                 
dm 26.00 4132.899  2.845 -1.006    99.5  72.7    0.30 -0.14    7.801 1   7.360 1     0.441 1                 
dm 26.00 4136.998  3.415 -0.453   109.2  85.1    0.26 -0.09    7.757 1   7.409 1     0.348 1                 
dm 26.00 4139.927  0.990 -3.629    14.0  11.9    0.34 -0.05    7.844 1   7.446 1     0.398 1                 
dm 26.00 4140.403  3.417 -1.215    22.4  16.4   -0.12 -0.50    7.381 1   6.995 1     0.386 1                 
dm 26.00 4147.669  1.485 -2.104    94.3  85.6    0.34  0.11    7.840 1   7.609 1     0.231 1                 
dm 26.00 4157.779  3.417 -0.403   118.6  96.7    0.22 -0.10    7.717 1   7.403 1     0.314 1                 
dm 26.00 4174.912  0.915 -2.969    46.5  54.2    0.25  0.08    7.746 1   7.578 1     0.168 1                 
dm 26.00 4176.565  3.368 -0.708   120.2  83.6    0.51  0.01    8.009 1   7.508 1     0.501 1                 
dm 26.00 4182.382  3.017 -1.180    55.7  53.9    0.07 -0.14    7.567 1   7.359 1     0.208 1                 
dm 26.00 4184.891  2.832 -0.869   100.0  85.9    0.12 -0.12    7.623 1   7.385 1     0.238 1                 
dm 26.00 4188.731  4.320  0.010   107.9  94.3    0.10 -0.17    7.599 1   7.328 1     0.271 1                 
dm 26.00 4200.924  3.397 -0.827    60.4  59.2    0.03 -0.15    7.531 1   7.350 1     0.181 1                 
dm 26.00 4207.127  2.832 -1.460    69.6  43.0    0.37 -0.16    7.873 1   7.338 1     0.535 1                 
dm 26.00 4213.647  2.845 -1.290    63.9  58.3    0.15 -0.10    7.648 1   7.403 1     0.245 1                 
dm 26.00 4216.183  0.000 -3.356    92.4  74.6    0.47  0.04    7.975 1   7.543 1     0.432 1                 
dm 26.00 4217.545  3.430 -0.484   121.2  90.8    0.39 -0.02    7.890 1   7.480 1     0.410 1                 
dm 26.00 4220.341  3.071 -1.311    86.9  53.1    0.58  0.01    8.082 1   7.515 1     0.567 1                 
dm 26.00 4225.956  3.047 -1.410    46.1  51.9    0.19  0.08    7.694 1   7.579 1     0.115 1                 
dm 26.00 4238.023  3.417 -0.665    80.3  64.2    0.10 -0.23    7.600 1   7.273 1     0.327 1                 
dm 26.00 4248.224  3.071 -1.286    58.6  36.1    0.24 -0.28    7.739 1   7.224 1     0.515 1                 
dm 26.00 4264.203  3.368 -1.510    30.8  23.0    0.29 -0.09    7.786 1   7.409 1     0.377 1                 
dm 26.00 4265.268  3.929 -1.695    26.4  19.0    0.78  0.40    8.281 1   7.904 1     0.377 1                 
dm 26.00 4266.964  2.728 -1.812    55.0  42.9    0.48  0.11    7.981 1   7.608 1     0.373 1                 
dm 26.00 4267.826  3.111 -1.174    64.1  64.3    0.22  0.06    7.718 1   7.564 1     0.154 1                 
dm 26.00 4276.674  3.882 -1.210    24.1  26.5    0.22  0.06    7.717 1   7.561 1     0.156 1                 
dm 26.00 4285.441  3.237 -1.196    65.1  46.3    0.34 -0.08    7.844 1   7.423 1     0.421 1                 
dm 26.00 4298.036  3.047 -1.426    54.2  43.5    0.32 -0.03    7.819 1   7.475 1     0.344 1                 
dm 26.00 4304.540  2.949 -2.029    37.5  18.0    0.63  0.00    8.133 1   7.503 1     0.630 1                 
dm 26.00 4321.786  3.415 -1.592    14.9  18.4    0.09 -0.04    7.594 1   7.460 1     0.134 1                 
dm 26.00 4327.095  3.547 -0.804    57.2  47.2    0.20 -0.12    7.703 1   7.376 1     0.327 1                 
dm 26.00 4327.903  3.301 -1.742    26.4  14.7    0.51 -0.04    8.008 1   7.457 1     0.551 1                 
dm 26.00 4337.045  1.557 -1.695    67.4  67.4    0.23 -0.05    7.732 1   7.448 1     0.284 1                 
dm 26.00 4346.552  3.301 -1.717    18.6  20.6    0.47  0.24    7.970 1   7.739 1     0.231 1                 
dm 26.00 4347.833  3.603 -1.660    17.5  15.2    0.55  0.21    8.048 1   7.709 1     0.339 1                 
dm 26.00 4352.734  2.223 -1.287   102.8  87.6    0.31  0.01    7.813 1   7.513 1     0.300 1                 
dm 26.00 4365.896  2.990 -2.250    13.3  12.2    0.37  0.07    7.866 1   7.569 1     0.297 1                 
dm 26.00 4375.929  0.000 -3.031   108.8  86.8    0.33 -0.11    7.830 1   7.389 1     0.441 1                 
dm 26.00 4382.768  3.573 -1.239    37.4  37.1    0.27  0.07    7.770 1   7.566 1     0.204 1                 
dm 26.00 4387.891  3.071 -1.523    56.1  40.4    0.45  0.03    7.945 1   7.530 1     0.415 1                 
dm 26.00 4388.407  3.603 -0.682    86.8  68.8    0.32  0.00    7.823 1   7.497 1     0.326 1                 
dm 26.00 4408.413  2.198 -1.775    85.1  70.0    0.38  0.04    7.885 1   7.545 1     0.340 1                 
dm 26.00 4423.841  3.654 -1.610    22.0  15.3    0.40  0.00    7.899 1   7.495 1     0.404 1                 
dm 26.00 4430.614  2.223 -1.659    93.6  79.4    0.37  0.08    7.873 1   7.575 1     0.298 1                 
dm 26.00 4432.567  3.573 -1.600     9.9   9.0   -0.05 -0.33    7.452 1   7.175 1     0.277 1                 
dm 26.00 4433.218  3.654 -0.700    59.9  54.7    0.06 -0.18    7.557 1   7.323 1     0.234 1                 
dm 26.00 4438.342  3.686 -1.630    21.1  13.8    0.42 -0.01    7.922 1   7.490 1     0.432 1                 
dm 26.00 4442.339  2.198 -1.255   130.1 107.4    0.37  0.08    7.873 1   7.580 1     0.293 1                 
dm 26.00 4447.717  2.223 -1.342   123.2  98.9    0.39  0.05    7.891 1   7.548 1     0.343 1                 
dm 26.00 4482.739  3.654 -1.350    27.3  25.2    0.25 -0.01    7.747 1   7.491 1     0.256 1                 
dm 26.00 4484.220  3.603 -0.864    77.6  65.3    0.38  0.10    7.879 1   7.601 1     0.278 1                 
dm 26.00 4485.676  3.686 -1.020    57.3  41.5    0.37 -0.03    7.865 1   7.471 1     0.394 1                 
dm 26.00 4490.760  3.943 -1.057    36.8  27.5    0.31 -0.05    7.814 1   7.453 1     0.361 1                 
dm 26.00 4504.830  3.266 -2.270    13.3  13.2    0.54  0.29    8.039 1   7.795 1     0.244 1                 
dm 26.00 4509.735  4.220 -1.229    10.7  10.5    0.06 -0.16    7.560 1   7.338 1     0.222 1                 
dm 26.00 4517.524  3.071 -1.858    21.6  18.2    0.22 -0.10    7.725 1   7.399 1     0.326 1                 
dm 26.00 4547.847  3.547 -1.012    63.0  63.2    0.33  0.19    7.830 1   7.687 1     0.143 1                 
dm 26.00 4566.865  4.312 -0.956    20.5  16.4    0.16 -0.16    7.659 1   7.345 1     0.314 1                 
dm 26.00 4584.819  3.603 -1.466    30.9  16.7    0.39 -0.15    7.887 1   7.350 1     0.537 1                 
dm 26.00 4587.127  3.573 -1.737    24.2  15.6    0.51  0.07    8.011 1   7.566 1     0.445 1                 
dm 26.00 4602.001  1.608 -3.154    18.1  18.7    0.39  0.11    7.888 1   7.612 1     0.276 1                 
dm 26.00 4602.940  1.485 -2.209    86.9  77.2    0.31  0.02    7.807 1   7.523 1     0.284 1                 
dm 26.00 4611.279  3.654 -0.440    84.2  69.9    0.06 -0.22    7.558 1   7.276 1     0.282 1                 
dm 26.00 4615.565  4.580 -1.290    26.0  11.4    0.80  0.20    8.296 1   7.695 1     0.601 1                 
dm 26.00 4625.045  3.241 -1.340    69.7  48.0    0.51  0.06    8.009 1   7.561 1     0.448 1                 
dm 26.00 4630.120  2.279 -2.587    20.6  11.7    0.36 -0.18    7.862 1   7.315 1     0.547 1                 
dm 26.00 4634.713  4.638 -1.201     7.2   9.5    0.13  0.06    7.634 1   7.560 1     0.074 1                 
dm 26.00 4635.846  2.845 -2.358     7.7  13.2    0.07  0.07    7.570 1   7.566 1     0.004 1                 
dm 26.00 4637.503  3.283 -1.390    54.6  42.1    0.42  0.05    7.917 1   7.552 1     0.365 1                 
dm 26.00 4638.010  3.603 -1.119    64.7  46.1    0.49  0.08    7.986 1   7.577 1     0.409 1                 
dm 26.00 4643.463  3.654 -1.147    39.6  30.6    0.24 -0.11    7.738 1   7.387 1     0.351 1                 
dm 26.00 4647.434  2.949 -1.351    83.7  61.3    0.47  0.05    7.966 1   7.548 1     0.418 1                 
dm 26.00 4667.453  3.603 -0.751    89.6  71.8    0.39  0.08    7.890 1   7.577 1     0.313 1                 
dm 26.00 4672.321  5.319  0.011    30.1  23.8    0.08 -0.21    7.577 1   7.288 1     0.289 1                 
dm 26.00 4674.081  5.321 -0.149    18.7  11.9    0.00 -0.40    7.496 1   7.103 1     0.393 1                 
dm 26.00 4678.846  3.603 -0.833   114.0  77.1    0.74  0.22    8.237 1   7.723 1     0.514 1                 
dm 26.00 4683.560  2.832 -2.319     8.9  13.2    0.08  0.01    7.585 1   7.514 1     0.071 1                 
dm 26.00 4688.176  4.607 -1.439    20.0  13.4    0.83  0.44    8.331 1   7.940 1     0.391 1                 
dm 26.00 4690.137  3.686 -1.645    21.0  14.2    0.42  0.00    7.920 1   7.504 1     0.416 1                 
dm 26.00 4691.411  2.990 -1.523    73.3  61.3    0.55  0.25    8.053 1   7.748 1     0.305 1                 
dm 26.00 4704.948  3.686 -1.570    21.8  17.7    0.36  0.04    7.864 1   7.538 1     0.326 1                 
dm 26.00 4707.274  3.241 -1.080    90.3  71.3    0.46  0.12    7.965 1   7.620 1     0.345 1                 
dm 26.00 4710.283  3.018 -1.612    44.3  37.7    0.32  0.01    7.819 1   7.507 1     0.312 1                 
dm 26.00 4728.546  3.654 -1.172    52.7  35.5    0.43  0.00    7.933 1   7.496 1     0.437 1                 
dm 26.00 4735.843  4.076 -1.325    31.3  27.1    0.58  0.31    8.080 1   7.806 1     0.274 1                 
dm 26.00 4736.773  3.211 -0.752   120.1  88.0    0.45  0.01    7.951 1   7.506 1     0.445 1                 
dm 26.00 4741.529  2.832 -1.765    24.2  22.1    0.01 -0.28    7.509 1   7.216 1     0.293 1                 
dm 26.00 4744.384  5.388 -0.126    39.1  25.4    0.39  0.00    7.890 1   7.496 1     0.394 1                 
dm 26.00 4745.800  3.654 -1.270    41.9  34.7    0.39  0.08    7.892 1   7.582 1     0.310 1                 
dm 26.00 4787.826  2.998 -2.530     5.8  11.8    0.22  0.29    7.717 1   7.790 1    -0.073 1                 
dm 26.00 4788.756  3.237 -1.763    23.6  17.8    0.28 -0.10    7.783 1   7.404 1     0.379 1                 
dm 26.00 4807.708  3.368 -2.200     8.3   9.9    0.32  0.16    7.818 1   7.656 1     0.162 1                 
dm 26.00 4845.646  3.635 -2.079     6.8   7.0    0.40  0.16    7.903 1   7.661 1     0.242 1                 
dm 26.00 4872.137  2.882 -0.567   130.9 103.6    0.55  0.10    8.053 1   7.597 1     0.456 1                 
dm 26.00 4881.717  3.301 -1.781    24.5  26.7    0.44  0.25    7.941 1   7.747 1     0.194 1                 
dm 26.00 4885.430  3.882 -1.024    33.8  30.2    0.25 -0.03    7.748 1   7.474 1     0.274 1                 
dm 26.00 4886.331  4.154 -0.631    37.3  31.2    0.10 -0.21    7.596 1   7.295 1     0.301 1                 
dm 26.00 4892.859  4.218 -1.290    19.5  23.9    0.43  0.33    7.933 1   7.828 1     0.105 1                 
dm 26.00 4896.438  3.884 -2.050     6.5   9.1    0.43  0.36    7.933 1   7.858 1     0.075 1                 
dm 26.00 4903.310  2.882 -0.926   106.5  86.7    0.25 -0.07    7.753 1   7.427 1     0.326 1                 
dm 26.00 4905.132  3.929 -2.050     6.6   7.4    0.46  0.28    7.961 1   7.783 1     0.178 1                 
dm 26.00 4909.383  3.929 -1.305    27.7  23.4    0.40  0.10    7.901 1   7.602 1     0.299 1                 
dm 26.00 4917.229  4.191 -1.180    29.6  27.0    0.49  0.24    7.986 1   7.736 1     0.250 1                 
dm 26.00 4924.769  2.279 -2.241    40.0  26.4    0.36 -0.13    7.858 1   7.370 1     0.488 1                 
dm 26.00 4927.863  4.218 -0.758    34.4  20.6    0.16 -0.31    7.658 1   7.186 1     0.472 1                 
dm 26.00 4938.173  3.943 -0.981    38.5  29.9    0.25 -0.09    7.754 1   7.413 1     0.341 1                 
dm 26.00 4938.814  2.876 -1.077    87.8  70.2    0.17 -0.18    7.669 1   7.319 1     0.350 1                 
dm 26.00 4939.686  0.859 -3.340    25.1  25.2    0.18 -0.13    7.680 1   7.366 1     0.314 1                 
dm 26.00 4946.387  3.368 -1.170    63.4  48.6    0.35 -0.02    7.848 1   7.479 1     0.369 1                 
dm 26.00 4966.088  3.332 -0.871    90.9  76.3    0.32  0.04    7.818 1   7.535 1     0.283 1                 
dm 26.00 4967.897  4.191 -0.491    52.1  42.5    0.09 -0.22    7.590 1   7.282 1     0.308 1                 
dm 26.00 4969.917  4.218 -0.710    49.2  37.0    0.31 -0.04    7.810 1   7.457 1     0.353 1                 
dm 26.00 4973.101  3.960 -0.950    56.1  48.4    0.46  0.19    7.960 1   7.693 1     0.267 1                 
dm 26.00 4994.129  0.915 -3.080    53.5  43.9    0.38 -0.03    7.879 1   7.468 1     0.411 1                 
dm 26.00 5014.942  3.943 -0.303    98.3  80.5    0.26 -0.02    7.764 1   7.482 1     0.282 1                 
dm 26.00 5022.235  3.984 -0.530    75.4  58.8    0.27 -0.06    7.771 1   7.436 1     0.335 1                 
dm 26.00 5027.122  4.154 -0.289    89.4  76.7    0.28  0.04    7.784 1   7.544 1     0.240 1                 
dm 26.00 5028.126  3.573 -1.123    59.6  44.9    0.40  0.03    7.900 1   7.529 1     0.371 1                 
dm 26.00 5029.618  3.415 -2.050    15.1  15.6    0.46  0.24    7.961 1   7.741 1     0.220 1                 
dm 26.00 5031.914  4.371 -1.670    10.6   9.4    0.58  0.32    8.084 1   7.817 1     0.267 1                 
dm 26.00 5044.211  2.851 -2.038    33.5  21.7    0.45 -0.02    7.952 1   7.476 1     0.476 1                 
dm 26.00 5049.819  2.279 -1.355   109.5  93.4    0.24 -0.03    7.742 1   7.468 1     0.274 1                 
dm 26.00 5051.634  0.915 -2.795    88.5  85.0    0.47  0.24    7.966 1   7.742 1     0.224 1                 
dm 26.00 5054.642  3.640 -1.921     7.4   5.3    0.16 -0.23    7.659 1   7.268 1     0.391 1                 
dm 26.00 5060.035  4.301 -1.146     8.8   7.0   -0.08 -0.40    7.425 1   7.103 1     0.322 1                 
dm 26.00 5065.017  4.256  0.005   126.6 101.5    0.46  0.15    7.955 1   7.653 1     0.302 1                 
dm 26.00 5067.149  4.220 -0.970    39.4  31.0    0.44  0.11    7.939 1   7.613 1     0.326 1                 
dm 26.00 5068.766  2.940 -1.042    96.8  75.9    0.26 -0.10    7.763 1   7.397 1     0.366 1                 
dm 26.00 5074.748  4.220 -0.200   107.2  84.7    0.42  0.10    7.923 1   7.599 1     0.324 1                 
dm 26.00 5076.264  4.301 -0.810    55.7  30.8    0.55  0.01    8.052 1   7.513 1     0.539 1                 
dm 26.00 5083.338  0.958 -2.958    58.7  48.2    0.34 -0.07    7.843 1   7.435 1     0.408 1                 
dm 26.00 5109.651  4.301 -0.980    45.1  35.8    0.58  0.25    8.076 1   7.755 1     0.321 1                 
dm 26.00 5121.639  4.283 -0.810    55.4  37.1    0.53  0.10    8.026 1   7.599 1     0.427 1                 
dm 26.00 5123.720  1.011 -3.068    56.3  44.7    0.46  0.03    7.962 1   7.532 1     0.430 1                 
dm 26.00 5140.818  4.209 -1.757     4.9  11.3    0.21  0.37    7.705 1   7.868 1    -0.163 0                 
dm 26.00 5141.738  2.424 -1.964    30.0  25.9    0.01 -0.33    7.511 1   7.173 1     0.338 1                 
dm 26.00 5151.910  1.011 -3.322    28.3  31.1    0.32  0.06    7.820 1   7.563 1     0.257 1                 
dm 26.00 5159.057  4.283 -0.820    41.6  30.9    0.35 -0.02    7.846 1   7.484 1     0.362 1                 
dm 26.00 5162.272  4.178  0.020   146.6 108.4    0.41 -0.02    7.913 1   7.479 1     0.434 1                 
dm 26.00 5164.551  4.435 -1.360    13.8   8.6    0.44  0.01    7.939 1   7.507 1     0.432 1                 
dm 26.00 5165.410  4.220 -0.384    61.4  51.5    0.12 -0.16    7.624 1   7.344 1     0.280 1                 
dm 26.00 5170.756  5.999  0.317    26.1  34.6    0.16  0.18    7.659 1   7.684 1    -0.025 1                 
dm 26.00 5171.596  1.485 -1.793   137.1 115.7    0.42  0.14    7.921 1   7.641 1     0.280 1                 
dm 26.00 5194.941  1.557 -2.090   100.0  86.5    0.34  0.04    7.842 1   7.543 1     0.299 1                 
dm 26.00 5195.471  4.220 -0.085    70.1  67.6   -0.07 -0.22    7.429 1   7.281 1     0.148 1                 
dm 26.00 5198.710  2.223 -2.135    45.6  45.4    0.27  0.03    7.770 1   7.525 1     0.245 1                 
dm 26.00 5215.180  3.266 -0.871    92.1  72.0    0.27 -0.09    7.771 1   7.410 1     0.361 1                 
dm 26.00 5216.274  1.608 -2.150    66.7  73.9    0.09 -0.04    7.589 1   7.465 1     0.124 1                 
dm 26.00 5217.389  3.211 -1.070    49.7  50.1   -0.04 -0.23    7.462 1   7.268 1     0.194 1                 
dm 26.00 5228.375  4.220 -1.290    29.1  17.0    0.59  0.10    8.087 1   7.604 1     0.483 1                 
dm 26.00 5236.202  4.186 -1.497     7.0  10.0    0.09  0.03    7.587 1   7.531 1     0.056 1                 
dm 26.00 5242.490  3.634 -0.967    56.8  47.2    0.25 -0.06    7.747 1   7.442 1     0.305 1                 
dm 26.00 5250.645  2.198 -2.181    55.2  41.7    0.41 -0.01    7.914 1   7.494 1     0.420 1                 
dm 26.00 5253.462  3.283 -1.573    34.6  22.1    0.30 -0.17    7.804 1   7.332 1     0.472 1                 
dm 26.00 5263.306  3.266 -0.879    80.0  64.9    0.15 -0.18    7.650 1   7.320 1     0.330 1                 
dm 26.00 5266.554  2.998 -0.386   154.5 110.3    0.32 -0.23    7.818 1   7.268 1     0.550 1                 
dm 26.00 5281.789  3.038 -0.834   103.7  91.7    0.19 -0.03    7.692 1   7.472 1     0.220 1                 
dm 26.00 5288.525  3.695 -1.508    18.7  15.6    0.21 -0.11    7.712 1   7.394 1     0.318 1                 
dm 26.00 5292.598  4.991 -0.594    14.1  10.3    0.06 -0.29    7.556 1   7.214 1     0.342 1                 
dm 26.00 5302.300  3.283 -0.720   122.4  83.5    0.47 -0.07    7.966 1   7.426 1     0.540 1                 
dm 26.00 5321.107  4.435 -0.951    18.0   9.6    0.15 -0.36    7.653 1   7.143 1     0.510 1                 
dm 26.00 5332.899  1.557 -2.777    41.5  44.7    0.37  0.15    7.871 1   7.646 1     0.225 1                 
dm 26.00 5339.929  3.266 -0.647   112.8  87.3    0.27 -0.11    7.770 1   7.391 1     0.379 1                 
dm 26.00 5341.023  1.608 -1.953   113.0  94.3    0.38  0.05    7.877 1   7.547 1     0.330 1                 
dm 26.00 5343.438  4.371 -0.971    27.0  18.3    0.33 -0.07    7.832 1   7.430 1     0.402 1                 
dm 26.00 5361.625  4.415 -1.430    22.8  12.2    0.73  0.22    8.232 1   7.717 1     0.515 1                 
dm 26.00 5364.870  4.446  0.228   127.5  95.4    0.36 -0.04    7.864 1   7.463 1     0.401 1                 
dm 26.00 5367.465  4.415  0.443   136.7 101.4    0.21 -0.22    7.706 1   7.283 1     0.423 1                 
dm 26.00 5373.708  4.473 -0.860    32.9  25.6    0.40  0.07    7.898 1   7.571 1     0.327 1                 
dm 26.00 5379.573  3.695 -1.514    21.1  15.4    0.28 -0.11    7.775 1   7.390 1     0.385 1                 
dm 26.00 5386.333  4.154 -1.770     4.0   9.7    0.08  0.26    7.580 1   7.757 1    -0.177 0                 
dm 26.00 5389.478  4.415 -0.410    64.2  46.8    0.32 -0.06    7.816 1   7.440 1     0.376 1                 
dm 26.00 5391.459  4.154 -0.777    46.3  35.6    0.29 -0.05    7.790 1   7.446 1     0.344 1                 
dm 26.00 5393.167  3.241 -0.715   109.3  85.8    0.28 -0.08    7.779 1   7.417 1     0.362 1                 
dm 26.00 5397.127  0.915 -1.993   160.2 124.3    0.47  0.01    7.975 1   7.510 1     0.465 1                 
dm 26.00 5398.279  4.446 -0.670    42.9  29.0    0.34 -0.07    7.838 1   7.427 1     0.411 1                 
dm 26.00 5400.501  4.371 -0.160    89.3  69.9    0.31 -0.02    7.807 1   7.479 1     0.328 1                 
dm 26.00 5410.909  4.473  0.398   140.1 102.0    0.38 -0.08    7.881 1   7.425 1     0.456 1                 
dm 26.00 5417.033  4.415 -1.680     9.4   9.4    0.56  0.34    8.060 1   7.843 1     0.217 1                 
dm 26.00 5434.523  1.011 -2.122   140.4 115.5    0.42  0.07    7.920 1   7.567 1     0.353 1                 
dm 26.00 5441.339  4.312 -1.730    10.4  11.6    0.58  0.42    8.084 1   7.917 1     0.167 1                 
dm 26.00 5445.041  4.386 -0.020   108.7  87.1    0.37  0.06    7.869 1   7.558 1     0.311 1                 
dm 26.00 5464.280  4.143 -1.402    14.2   8.1    0.28 -0.20    7.784 1   7.297 1     0.487 1                 
dm 26.00 5473.900  4.154 -0.760    50.8  37.7    0.33 -0.04    7.828 1   7.460 1     0.368 1                 
dm 26.00 5519.570  6.150  0.340    12.8  10.8   -0.11 -0.35    7.387 1   7.146 1     0.241 1                 
dm 26.00 5522.446  4.209 -1.550    12.2  11.0    0.41  0.14    7.907 1   7.637 1     0.270 1                 
dm 26.00 5543.147  3.695 -1.570    32.6  23.1    0.56  0.15    8.056 1   7.650 1     0.406 1                 
dm 26.00 5553.577  4.435 -1.410    17.0  10.5    0.58  0.14    8.082 1   7.639 1     0.443 1                 
dm 26.00 5554.894  4.549 -0.440    61.6  47.0    0.41  0.07    7.913 1   7.571 1     0.342 1                 
dm 26.00 5560.211  4.435 -1.190    19.4  16.6    0.42  0.14    7.924 1   7.637 1     0.287 1                 
dm 26.00 5562.705  4.435 -0.642    26.9  21.1    0.04 -0.29    7.543 1   7.215 1     0.328 1                 
dm 26.00 5563.600  4.191 -0.990    41.9  33.8    0.47  0.15    7.966 1   7.649 1     0.317 1                 
dm 26.00 5565.704  4.608 -0.214    71.2  52.3    0.34 -0.03    7.838 1   7.470 1     0.368 1                 
dm 26.00 5569.618  3.417 -0.486   109.1  89.4    0.17 -0.14    7.670 1   7.362 1     0.308 1                 
dm 26.00 5572.842  3.397 -0.275   151.4 114.2    0.45  0.00    7.947 1   7.495 1     0.452 1                 
dm 26.00 5576.089  3.430 -1.000    77.7  62.6    0.36  0.02    7.857 1   7.521 1     0.336 1                 
dm 26.00 5618.632  4.209 -1.276    17.0  15.2    0.29  0.02    7.790 1   7.518 1     0.272 1                 
dm 26.00 5619.595  4.386 -1.700     6.9   6.0    0.42  0.13    7.916 1   7.630 1     0.286 1                 
dm 26.00 5624.542  3.417 -0.755    89.0  67.4    0.22 -0.17    7.722 1   7.330 1     0.392 1                 
dm 26.00 5633.946  4.991 -0.270    44.3  32.1    0.34 -0.02    7.839 1   7.483 1     0.356 1                 
dm 26.00 5635.822  4.256 -1.890     8.1   7.7    0.59  0.34    8.087 1   7.840 1     0.247 1                 
dm 26.00 5638.262  4.220 -0.870    39.8  31.0    0.34  0.00    7.836 1   7.497 1     0.339 1                 
dm 26.00 5650.705  5.086 -0.960    16.8   9.6    0.57  0.11    8.071 1   7.612 1     0.459 1                 
dm 26.00 5651.468  4.473 -2.000     5.7   6.6    0.69  0.54    8.192 1   8.039 1     0.153 1                 
dm 26.00 5658.816  3.397 -0.793   108.0  78.3    0.45  0.00    7.950 1   7.499 1     0.451 1                 
dm 26.00 5679.023  4.652 -0.920    28.7  20.6    0.51  0.14    8.009 1   7.640 1     0.369 1                 
dm 26.00 5686.529  4.549 -0.446    54.1  38.1    0.33 -0.07    7.828 1   7.435 1     0.393 1                 
dm 26.00 5691.496  4.301 -1.520    13.0  13.7    0.47  0.28    7.968 1   7.777 1     0.191 1                 
dm 26.00 5709.377  3.368 -1.028    87.0  67.8    0.44  0.07    7.938 1   7.569 1     0.369 1                 
dm 26.00 5717.832  4.284 -1.130    28.1  19.7    0.45  0.06    7.949 1   7.557 1     0.392 1                 
dm 26.00 5731.762  4.256 -1.300    22.7  15.7    0.49  0.09    7.988 1   7.590 1     0.398 1                 
dm 26.00 5752.031  4.549 -1.172    23.3  18.5    0.58  0.26    8.077 1   7.758 1     0.319 1                 
dm 26.00 5753.122  4.261 -0.688    48.9  35.7    0.31 -0.07    7.806 1   7.428 1     0.378 1                 
dm 26.00 5762.992  4.209 -0.450    82.0  65.7    0.41  0.09    7.909 1   7.593 1     0.316 1                 
dm 26.00 5775.080  4.220 -1.298    21.3  17.5    0.43  0.12    7.927 1   7.615 1     0.312 1                 
dm 26.00 5793.914  4.220 -1.700     7.8   8.1    0.35  0.15    7.852 1   7.646 1     0.206 1                 
dm 26.00 5809.217  3.884 -1.840    12.3  13.6    0.47  0.28    7.966 1   7.783 1     0.183 1                 
dm 26.00 5816.372  4.549 -0.601    39.1  27.9    0.28 -0.10    7.778 1   7.398 1     0.380 1                 
dm 26.00 5834.025  4.913 -0.979     8.7   6.9    0.16 -0.15    7.662 1   7.352 1     0.310 1                 
dm 26.00 5848.126  4.608 -1.057    10.4   7.6    0.11 -0.25    7.613 1   7.255 1     0.358 1                 
dm 26.00 5852.218  4.549 -1.330    13.7   7.0    0.48 -0.05    7.976 1   7.449 1     0.527 1                 
dm 26.00 5855.075  4.608 -1.478     6.5   8.7    0.32  0.24    7.819 1   7.739 1     0.080 1                 
dm 26.00 5856.088  4.295 -1.328     9.3   6.6    0.11 -0.27    7.614 1   7.234 1     0.380 1                 
dm 26.00 5859.586  4.549 -0.418    45.0  31.4    0.18 -0.22    7.677 1   7.281 1     0.396 1                 
dm 26.00 5862.356  4.549 -0.125    63.5  46.5    0.11 -0.26    7.613 1   7.239 1     0.374 1                 
dm 26.00 5883.816  3.960 -1.360    26.5  23.2    0.42  0.13    7.917 1   7.629 1     0.288 1                 
dm 26.00 5905.671  4.652 -0.730    26.6  20.8    0.28 -0.05    7.775 1   7.449 1     0.326 1                 
dm 26.00 5916.247  2.454 -2.994     9.5   9.9    0.48  0.21    7.978 1   7.714 1     0.264 1                 
dm 26.00 5927.788  4.652 -1.090    18.4  12.6    0.45  0.06    7.951 1   7.561 1     0.390 1                 
dm 26.00 5930.180  4.652 -0.230    74.2  52.2    0.41  0.00    7.908 1   7.499 1     0.409 1                 
dm 26.00 5934.654  3.929 -1.170    33.1  25.7    0.32 -0.03    7.823 1   7.470 1     0.353 1                 
dm 26.00 5976.776  3.943 -1.236    32.3  31.5    0.39  0.16    7.886 1   7.661 1     0.225 1                 
dm 26.00 5983.680  4.549 -0.485    46.9  25.6    0.28 -0.26    7.775 1   7.238 1     0.537 1                 
dm 26.00 5984.815  4.733 -0.198    58.1  37.1    0.26 -0.20    7.761 1   7.305 1     0.456 1                 
dm 26.00 5987.065  4.795 -0.432    37.1  26.0    0.26 -0.12    7.760 1   7.376 1     0.384 1                 
dm 26.00 5997.776  4.608 -1.038    27.2  16.8    0.56  0.11    8.061 1   7.611 1     0.450 1                 
dm 26.00 6003.011  3.882 -1.120    38.6  33.8    0.33  0.04    7.825 1   7.540 1     0.285 1                 
dm 26.00 6007.959  4.652 -0.597    35.9  21.7    0.30 -0.16    7.805 1   7.338 1     0.467 1                 
dm 26.00 6008.556  3.884 -0.982    42.8  32.7    0.25 -0.12    7.750 1   7.385 1     0.365 1                 
dm 26.00 6020.168  4.608 -0.270    82.9  63.9    0.52  0.17    8.018 1   7.672 1     0.346 1                 
dm 26.00 6024.057  4.549 -0.120    96.9  77.2    0.48  0.17    7.984 1   7.668 1     0.316 1                 
dm 26.00 6027.051  4.076 -1.089    32.5  23.2    0.34 -0.06    7.838 1   7.443 1     0.395 1                 
dm 26.00 6056.004  4.733 -0.460    47.1  34.7    0.38  0.02    7.885 1   7.523 1     0.362 1                 
dm 26.00 6065.481  2.608 -1.530    74.0  63.5    0.25 -0.07    7.750 1   7.431 1     0.319 1                 
dm 26.00 6078.491  4.795 -0.323    52.1  38.3    0.36  0.00    7.857 1   7.495 1     0.362 1                 
dm 26.00 6093.642  4.608 -1.500     6.7   7.4    0.36  0.18    7.855 1   7.683 1     0.172 1                 
dm 26.00 6094.372  4.652 -1.940     4.9   5.4    0.68  0.51    8.183 1   8.008 1     0.175 1                 
dm 26.00 6127.906  4.143 -1.399    15.3  14.6    0.31  0.06    7.811 1   7.564 1     0.247 1                 
dm 26.00 6136.614  2.454 -1.400   105.6  83.2    0.34 -0.05    7.843 1   7.447 1     0.396 1                 
dm 26.00 6137.691  2.588 -1.403    88.2  72.9    0.26 -0.09    7.759 1   7.413 1     0.346 1                 
dm 26.00 6151.617  2.176 -3.299     4.7   4.7    0.26 -0.04    7.760 1   7.460 1     0.300 1                 
dm 26.00 6165.359  4.143 -1.474    13.4  13.7    0.32  0.11    7.822 1   7.607 1     0.215 1                 
dm 26.00 6170.506  4.795 -0.440    47.6  27.1    0.42 -0.10    7.916 1   7.404 1     0.512 1                 
dm 26.00 6180.202  2.728 -2.586    10.6   9.3    0.31 -0.03    7.814 1   7.475 1     0.339 1                 
dm 26.00 6187.989  3.943 -1.720    14.0   9.2    0.45  0.01    7.947 1   7.512 1     0.435 1                 
dm 26.00 6191.557  2.433 -1.417   106.6  77.7    0.35 -0.13    7.854 1   7.370 1     0.484 1                 
dm 26.00 6200.312  2.608 -2.437    16.5  14.9    0.29 -0.04    7.788 1   7.461 1     0.327 1                 
dm 26.00 6213.429  2.223 -2.482    24.1  21.3    0.24 -0.11    7.742 1   7.395 1     0.347 1                 
dm 26.00 6216.355  4.733 -1.424     9.1   4.8    0.51  0.00    8.006 1   7.500 1     0.506 1                 
dm 26.00 6219.280  2.198 -2.433    34.3  31.3    0.36  0.04    7.861 1   7.535 1     0.326 1                 
dm 26.00 6230.722  2.559 -1.281   104.9  84.1    0.29 -0.08    7.792 1   7.417 1     0.375 1                 
dm 26.00 6232.640  3.654 -1.223    32.5  29.6    0.17 -0.11    7.669 1   7.391 1     0.278 1                 
dm 26.00 6246.318  3.603 -0.733    69.9  55.9    0.13 -0.22    7.625 1   7.275 1     0.350 1                 
dm 26.00 6252.555  2.404 -1.687    71.6  59.3    0.23 -0.13    7.731 1   7.370 1     0.361 1                 
dm 26.00 6265.132  2.176 -2.550    26.1  26.2    0.32  0.04    7.816 1   7.535 1     0.281 1                 
dm 26.00 6286.132  5.616 -0.566    10.3   4.9    0.32 -0.21    7.818 1   7.292 1     0.526 1                 
dm 26.00 6297.792  2.223 -2.740    17.5  13.7    0.34 -0.07    7.839 1   7.429 1     0.410 1                 
dm 26.00 6301.499  3.654 -0.718    68.6  54.0    0.13 -0.23    7.633 1   7.274 1     0.359 1                 
dm 26.00 6302.493  3.686 -0.968    35.5  26.2   -0.02 -0.41    7.484 1   7.091 1     0.393 1                 
dm 26.00 6322.685  2.588 -2.426    19.8  15.9    0.35 -0.04    7.849 1   7.463 1     0.386 1                 
dm 26.00 6335.329  2.198 -2.177    41.7  35.8    0.21 -0.15    7.713 1   7.354 1     0.359 1                 
dm 26.00 6336.823  3.686 -0.856    58.2  47.4    0.17 -0.16    7.675 1   7.338 1     0.337 1                 
dm 26.00 6344.147  2.433 -2.923    12.7  12.4    0.52  0.22    8.020 1   7.721 1     0.299 1                 
dm 26.00 6355.028  2.845 -2.350    17.3  13.3    0.39 -0.01    7.892 1   7.493 1     0.399 1                 
dm 26.00 6364.364  4.795 -1.430     9.0   9.7    0.55  0.38    8.052 1   7.875 1     0.177 1                 
dm 26.00 6380.743  4.186 -1.376    17.6  13.4    0.38  0.03    7.885 1   7.527 1     0.358 1                 
dm 26.00 6393.600  2.433 -1.432    85.0  71.8    0.14 -0.20    7.638 1   7.299 1     0.339 1                 
dm 26.00 6400.000  3.603 -0.290   116.8  91.4    0.19 -0.19    7.693 1   7.311 1     0.382 1                 
dm 26.00 6408.017  3.686 -1.018    53.8  38.1    0.29 -0.14    7.785 1   7.357 1     0.428 1                 
dm 26.00 6411.648  3.654 -0.595    83.0  68.8    0.17 -0.15    7.667 1   7.348 1     0.319 1                 
dm 26.00 6419.948  4.733 -0.240    61.1  42.8    0.33 -0.08    7.825 1   7.415 1     0.410 1                 
dm 26.00 6421.350  2.279 -2.027    62.9  46.9    0.38 -0.06    7.884 1   7.437 1     0.447 1                 
dm 26.00 6430.845  2.176 -2.006    62.3  53.0    0.28 -0.08    7.780 1   7.423 1     0.357 1                 
dm 26.00 6469.192  4.835 -0.770    27.5  20.5    0.47  0.11    7.966 1   7.612 1     0.354 1                 
dm 26.00 6475.623  2.559 -2.942    15.0   7.6    0.71  0.11    8.211 1   7.605 1     0.606 1                 
dm 26.00 6494.980  2.404 -1.273   115.4  95.0    0.29 -0.06    7.793 1   7.440 1     0.353 1                 
dm 26.00 6546.237  2.759 -1.536    47.2  30.2    0.17 -0.37    7.672 1   7.126 1     0.546 1                 
dm 26.00 6592.912  2.728 -1.473    66.5  54.8    0.24 -0.13    7.741 1   7.370 1     0.371 1                 
dm 26.00 6593.869  2.433 -2.422    22.1  18.2    0.32 -0.07    7.818 1   7.429 1     0.389 1                 
dm 26.00 6609.109  2.559 -2.692    15.4  13.6    0.48  0.13    7.982 1   7.634 1     0.348 1                 
dm 26.00 6633.748  4.559 -0.799    42.8  33.2    0.55  0.21    8.054 1   7.708 1     0.346 1                 
dm 26.00 6677.985  2.692 -1.418    83.1  65.4    0.29 -0.11    7.793 1   7.392 1     0.401 1                 
dm 26.00 6705.100  4.607 -1.382    17.8  17.4    0.69  0.46    8.192 1   7.963 1     0.229 1                 
dm 26.00 6715.381  4.608 -1.640     8.1   7.5    0.58  0.32    8.082 1   7.821 1     0.261 1                 
dm 26.00 6725.355  4.103 -2.300     2.8   5.7    0.41  0.48    7.907 1   7.980 1    -0.073 1                 
dm 26.00 6726.666  4.607 -1.094    14.7  11.8    0.31 -0.01    7.813 1   7.486 1     0.327 1                 
dm 26.00 6733.150  4.638 -1.580     6.8   9.6    0.46  0.40    7.963 1   7.898 1     0.065 1                 
dm 26.00 6737.985  4.559 -1.750     9.4   6.0    0.72  0.29    8.223 1   7.790 1     0.433 1                 
dm 26.00 6750.151  2.424 -2.621    15.5  17.2    0.30  0.06    7.801 1   7.561 1     0.240 1                 
dm 26.00 6752.707  4.638 -1.204    12.9  12.2    0.38  0.14    7.883 1   7.636 1     0.247 1                 
dm 26.00 6810.262  4.607 -0.986    18.2  15.0    0.31  0.00    7.809 1   7.495 1     0.314 1                 
dm 26.00 6820.371  4.638 -1.320    11.2  10.8    0.43  0.19    7.930 1   7.689 1     0.241 1                 
dm 26.00 6837.005  4.593 -1.687     4.5   6.4    0.35  0.28    7.851 1   7.782 1     0.069 1                 
dm 26.00 6838.827  5.840 -0.361    15.0  13.0    0.46  0.21    7.959 1   7.707 1     0.252 1                 
dm 26.00 6841.338  4.607 -0.750    32.1  22.8    0.37 -0.03    7.867 1   7.473 1     0.394 1                 
dm 26.00 6842.685  4.638 -1.320    11.7  10.6    0.45  0.18    7.951 1   7.681 1     0.270 1                 
dm 26.00 6843.655  4.549 -0.930    24.3  20.8    0.36  0.06    7.858 1   7.561 1     0.297 1                 
dm 26.00 6855.161  4.559 -0.742    43.5  35.8    0.50  0.18    7.998 1   7.685 1     0.313 1                 
dm 26.00 6857.249  4.076 -2.150     6.7   6.5    0.63  0.37    8.125 1   7.867 1     0.258 1                 
dm 26.00 6858.148  4.608 -0.930    27.2  17.2    0.46  0.01    7.959 1   7.507 1     0.452 1                 
dm 26.00 6945.204  2.424 -2.482    23.9  24.1    0.37  0.09    7.874 1   7.591 1     0.283 1                 
dm 26.00 6951.245  4.559 -0.908    19.8  15.9    0.24 -0.09    7.739 1   7.408 1     0.331 1                 
dm 26.00 6975.426  5.828 -0.215    10.2   9.3    0.12 -0.11    7.623 1   7.390 1     0.233 1                 
dm 26.00 6999.883  4.103 -1.560    14.5   9.8    0.41 -0.01    7.914 1   7.485 1     0.429 1                 
dm 26.00 7016.390  4.154 -1.260    39.8  31.2    0.68  0.32    8.175 1   7.816 1     0.359 1                 
dm 26.00 7022.952  4.191 -1.250    27.8  14.1    0.49 -0.08    7.993 1   7.415 1     0.578 1                 
dm 26.00 7032.309  5.825 -0.348    10.3  10.8    0.25  0.08    7.753 1   7.581 1     0.172 1                 
dm 26.00 7038.220  4.218 -1.300    23.9  17.0    0.48  0.08    7.984 1   7.577 1     0.407 1                 
dm 26.00 7068.409  4.076 -1.380    23.4  20.2    0.45  0.14    7.952 1   7.641 1     0.311 1                 
dm 26.00 7090.383  4.231 -1.210    25.6  19.1    0.44  0.06    7.939 1   7.556 1     0.383 1                 
dm 26.00 7127.567  4.988 -1.046     7.5   7.0    0.22 -0.03    7.721 1   7.468 1     0.253 1                 
dm 26.00 7130.921  4.218 -0.790    44.8  33.4    0.32 -0.07    7.822 1   7.431 1     0.391 1                 
dm 26.00 7132.986  4.076 -1.628    12.5  12.5    0.39  0.15    7.893 1   7.648 1     0.245 1                 
dm 26.00 7142.517  4.956 -0.848    12.8  12.7    0.25  0.03    7.750 1   7.528 1     0.222 1                 
dm 26.00 7145.306  4.607 -1.145    10.2   8.5    0.19 -0.12    7.693 1   7.377 1     0.316 1                 
dm 26.00 7155.630  5.010 -0.725    12.0  10.3    0.13 -0.16    7.635 1   7.345 1     0.290 1                 
dm 26.00 7164.447  4.191 -0.372    68.6  55.9    0.18 -0.16    7.677 1   7.342 1     0.335 1                 
dm 26.00 7223.657  3.017 -2.225     9.8  14.8    0.11  0.03    7.614 1   7.528 1     0.086 1                 
dm 26.00 7239.866  4.209 -1.852    13.2  12.0    0.74  0.45    8.238 1   7.949 1     0.289 1                 
dm 26.00 7294.996  4.607 -1.489     8.3   8.5    0.44  0.22    7.942 1   7.717 1     0.225 1                 
dm 26.00 7300.529  4.988 -1.026    12.5  10.0    0.43  0.11    7.935 1   7.607 1     0.328 1                 
dm 26.00 7306.562  4.178 -1.740    10.8  13.1    0.51  0.35    8.008 1   7.854 1     0.154 1                 
dm 26.00 7333.559  4.256 -1.701     5.8  11.0    0.24  0.29    7.740 1   7.789 1    -0.049 1                 
dm 26.00 7363.922  4.956 -1.205     6.3   7.5    0.28  0.13    7.779 1   7.630 1     0.149 1                 
dm 26.00 7376.480  5.999  0.089    14.1  10.9    0.10 -0.21    7.599 1   7.285 1     0.314 1                 
dm 26.00 7411.153  4.283 -0.299    62.8  48.2    0.11 -0.28    7.606 1   7.224 1     0.382 1                 
dm 26.00 7418.666  4.143 -1.376    10.7  13.2    0.12 -0.03    7.616 1   7.466 1     0.150 1                 
dm 26.00 7435.591  5.309 -0.716    12.6   7.1    0.36 -0.13    7.857 1   7.373 1     0.484 1                 
dm 26.00 7440.911  4.913 -0.573    22.2  19.2    0.21 -0.09    7.705 1   7.409 1     0.296 1                 
dm 26.00 7445.748  4.256 -0.102    84.5  64.8    0.13 -0.26    7.634 1   7.240 1     0.394 1                 
dm 26.00 7491.647  4.301 -0.900    23.7  19.4    0.14 -0.20    7.640 1   7.299 1     0.341 1                 
dm 26.00 7495.065  4.220  0.052   105.3  74.4    0.18 -0.32    7.682 1   7.185 1     0.497 1                 
dm 26.00 7507.265  4.415 -1.485    21.2  17.8    0.75  0.42    8.250 1   7.925 1     0.325 1                 
dm 26.00 7511.018  4.178  0.099   129.1  94.3    0.37 -0.12    7.874 1   7.378 1     0.496 1                 
dm 26.00 7531.143  4.371 -0.951    49.0  35.3    0.65  0.24    8.153 1   7.736 1     0.417 1                 
dm 26.00 7568.898  4.283 -0.773    30.9  26.4    0.14 -0.18    7.641 1   7.323 1     0.318 1                 
dm 26.00 7719.048  5.033 -1.153    10.5  13.2    0.52  0.40    8.019 1   7.897 1     0.122 1                 
dm 26.00 7745.513  5.086 -1.170     7.7   8.6    0.43  0.25    7.929 1   7.745 1     0.184 1                 
dm 26.00 7751.108  4.991 -0.754    16.9  14.1    0.32  0.00    7.818 1   7.500 1     0.318 1                 
dm 26.00 7780.556  4.473  0.030    83.4  59.5    0.15 -0.31    7.653 1   7.194 1     0.459 1                 
dm 26.00 7807.908  4.991 -0.542    26.8  23.2    0.33  0.03    7.827 1   7.525 1     0.302 1                 
dm 26.00 7832.195  4.435  0.112    92.3  78.4    0.14 -0.16    7.642 1   7.339 1     0.303 1                 
dm 26.00 7937.139  4.312  0.228   104.0  77.1    0.07 -0.39    7.567 1   7.108 1     0.459 1                 
dm 26.00 7941.087  3.274 -2.286     6.5  11.5    0.17  0.14    7.670 1   7.642 1     0.028 1                 
dm 26.00 7945.846  4.386  0.227    99.8  73.0    0.08 -0.39    7.577 1   7.113 1     0.464 1                 
dm 26.00 7998.944  4.371  0.151    97.7  75.1    0.12 -0.30    7.619 1   7.204 1     0.415 1                 
dm 26.00 8028.312  4.473 -0.689    26.5  24.4    0.11 -0.17    7.614 1   7.331 1     0.283 1                 
dm 26.00 8046.046  4.415  0.032    86.2  63.6    0.14 -0.30    7.642 1   7.199 1     0.443 1                 
dm 26.00 8080.545  3.301 -2.711    10.9  11.5    0.85  0.59    8.352 1   8.085 1     0.267 1                 
dm 26.00 8085.171  4.446 -0.121    72.3  58.8    0.16 -0.19    7.662 1   7.307 1     0.355 1                 
dm 26.00 8096.875  4.076 -1.776    10.5   9.9    0.46  0.17    7.960 1   7.665 1     0.295 1                 
dm 26.00 8178.992  4.312 -1.555    12.9  21.6    0.51  0.51    8.006 1   8.008 1    -0.002 1                 
dm 26.00 8186.796  4.913 -0.960    14.0  10.2    0.38 -0.01    7.882 1   7.488 1     0.394 1                 
dm 26.00 8198.920  4.435 -0.566    35.2  36.8    0.12 -0.09    7.621 1   7.414 1     0.207 1                 
dm 26.00 8207.741  4.446 -0.856    19.9  21.1    0.12 -0.10    7.615 1   7.397 1     0.218 1                 
dm 26.00 8220.377  4.320  0.275   140.6  95.5    0.44 -0.19    7.944 1   7.310 1     0.634 1                 
dm 26.00 8232.316  4.415 -0.777    32.8  29.4    0.28 -0.03    7.776 1   7.475 1     0.301 1                 
dm 26.00 8327.055  2.198 -1.525   119.7  91.1    0.42 -0.10    7.918 1   7.401 1     0.517 1                 
dm 26.00 8328.949  5.587 -0.959     5.0   7.6    0.38  0.34    7.877 1   7.836 1     0.041 1                 
dm 26.00 8331.914  4.386 -0.553    69.3  51.8    0.51  0.09    8.012 1   7.588 1     0.424 1                 
dm 26.00 8339.402  4.435 -1.020    43.8  36.3    0.70  0.35    8.197 1   7.853 1     0.344 1                 
dm 26.00 8360.793  4.473 -1.688    16.0  12.1    0.85  0.46    8.353 1   7.962 1     0.391 1                 
dm 26.00 8365.631  3.252 -2.047    16.4  19.1    0.34  0.12    7.840 1   7.624 1     0.216 1                 
dm 26.00 8387.771  2.176 -1.493   125.8 101.4    0.43 -0.02    7.933 1   7.484 1     0.449 1                 
dm 26.00 8439.570  4.549 -0.591    30.9  27.1    0.16 -0.16    7.655 1   7.340 1     0.315 1                 
dm 26.00 8468.406  2.223 -2.072    57.7  55.0    0.33  0.00    7.830 1   7.503 1     0.327 1                 
dm 26.00 8514.071  2.198 -2.229    51.8  57.7    0.36  0.15    7.855 1   7.649 1     0.206 1                 
dm 26.00 8515.108  3.018 -2.073    17.6  19.3    0.21 -0.04    7.709 1   7.463 1     0.246 1                 
dm 26.00 8526.669  4.913 -0.760    28.8  22.7    0.51  0.16    8.006 1   7.660 1     0.346 1                 
dm 26.00 8582.257  2.990 -2.134    21.6  20.7    0.34  0.03    7.841 1   7.532 1     0.309 1                 
dm 26.00 8592.951  4.956 -1.086    11.8  17.2    0.51  0.41    8.007 1   7.913 1     0.094 1                 
dm 26.00 8611.803  2.845 -1.926    36.6  36.3    0.32  0.03    7.818 1   7.529 1     0.289 1                 
dm 26.00 8616.280  4.913 -0.707    16.3  13.6    0.15 -0.16    7.651 1   7.337 1     0.314 1                 
dm 26.00 8621.601  2.949 -2.321    15.4  12.7    0.30 -0.07    7.804 1   7.430 1     0.374 1                 
dm 26.00 8674.746  2.832 -1.800    44.9  61.6    0.36  0.30    7.860 1   7.798 1     0.062 1                 
dm 26.00 8688.623  2.176 -1.212   191.9 129.6    0.75  0.00    8.250 1   7.505 1     0.745 0                 
dm 26.00 8699.454  4.956 -0.380    34.8  33.8    0.19 -0.01    7.692 1   7.493 1     0.199 1                 
dm 26.00 8763.966  4.652 -0.146    58.8  42.8    0.19 -0.25    7.686 1   7.251 1     0.435 1                 
dm 26.00 8793.341  4.608 -0.092    85.7  65.2    0.22 -0.13    7.724 1   7.373 1     0.351 1                 
dm 26.00 8804.624  2.279 -3.234     9.8  10.7    0.46  0.21    7.961 1   7.712 1     0.249 1                 
dm 26.00 8824.219  2.198 -1.540   134.3 100.6    0.40 -0.08    7.899 1   7.423 1     0.476 1                 
dm 26.00 8838.428  2.858 -2.050    39.3  28.6    0.45  0.00    7.951 1   7.504 1     0.447 1                 
dm 26.00 8920.013  5.064 -0.415    28.5  28.1    0.14 -0.04    7.639 1   7.458 1     0.181 1                 
 
                                                 0.34  0.01    7.837     7.514       0.326
                                                 0.17  0.18    0.172     0.184       0.124
 
================ code= 26.01  n_line= 56  n<A>= 56  n<B>= 55   n<A-B>= 52 ================
dm 26.01 4128.739  2.583 -3.578    75.5  47.5    0.04 -0.24    7.537 1   7.264 1     0.273 1                 
dm 26.01 4357.573  6.088 -2.010    34.0   8.5    0.44 -0.15    7.941 1   7.350 1     0.591 1                 
dm 26.01 4384.313  2.657 -3.684   124.3  50.4    0.69 -0.08    8.189 1   7.424 1     0.765 0                 
dm 26.01 4413.591  2.676 -3.670    70.4  36.3    0.08 -0.30    7.577 1   7.197 1     0.380 1                 
dm 26.01 4620.513  2.828 -3.240   128.9  71.2    0.38 -0.13    7.876 1   7.365 1     0.511 1                 
dm 26.01 4635.317  5.956 -1.650    72.4  38.6    0.36  0.09    7.860 1   7.592 1     0.268 1                 
dm 26.01 4663.704  2.891 -3.889    70.6  33.7    0.43  0.01    7.932 1   7.513 1     0.419 1                 
dm 26.01 4833.192  2.657 -4.795    18.5   7.2    0.44 -0.01    7.939 1   7.493 1     0.446 1                 
dm 26.01 4833.857  2.844 -5.179     4.1   7.2    0.26  0.52    7.763 1   8.020 0    -0.257 0                 
dm 26.01 4893.813  2.828 -4.267    42.8  16.3    0.46 -0.03    7.963 1   7.470 1     0.493 1                 
dm 26.01 4953.980  5.571 -2.815    14.8   6.8    0.34  0.07    7.838 1   7.572 1     0.266 1                 
dm 26.01 4993.350  2.807 -3.640    96.8  50.8    0.38 -0.05    7.878 1   7.448 1     0.430 1                 
dm 26.01 5120.344  2.828 -4.256    38.6  19.2    0.35  0.00    7.846 1   7.502 1     0.344 1                 
dm 26.01 5127.862  5.571 -2.451    35.2   9.1    0.42 -0.16    7.916 1   7.338 1     0.578 1                 
dm 26.01 5132.661  2.807 -3.980    51.0  26.0    0.22 -0.13    7.719 1   7.369 1     0.350 1                 
dm 26.01 5254.920  3.231 -3.336   125.1  72.8    0.68  0.25    8.177 1   7.749 1     0.428 1                 
dm 26.01 5256.932  2.891 -4.182    54.2  24.1    0.52  0.09    8.015 1   7.587 1     0.428 1                 
dm 26.01 5260.254 10.419  1.065    44.5  20.1    0.26  0.05    7.764 1   7.549 1     0.215 1                 
dm 26.01 5264.802  3.231 -3.120   132.8  64.1    0.55 -0.08    8.046 1   7.415 1     0.631 1                 
dm 26.01 5325.552  3.221 -3.120   114.0  55.1    0.33 -0.22    7.826 1   7.283 1     0.543 1                 
dm 26.01 5414.070  3.221 -3.540    71.1  32.5    0.29 -0.15    7.793 1   7.352 1     0.441 1                 
dm 26.01 5425.248  3.200 -3.160   109.5  53.9    0.30 -0.21    7.798 1   7.286 1     0.512 1                 
dm 26.01 5427.816  6.724 -1.581    33.4  16.1    0.31  0.06    7.807 1   7.564 1     0.243 1                 
dm 26.01 5529.930  6.729 -1.813    20.9  12.7    0.29  0.18    7.794 1   7.682 1     0.112 0                 
dm 26.01 5627.489  3.387 -4.130    26.6   9.5    0.41 -0.07    7.906 1   7.432 1     0.474 1                 
dm 26.01 5835.492  5.911 -2.702    20.4   7.3    0.62  0.23    8.116 1   7.727 1     0.389 1                 
dm 26.01 5991.371  3.153 -3.540    81.0  37.8    0.34 -0.13    7.836 1   7.373 1     0.463 1                 
dm 26.01 6084.102  3.200 -3.780    54.6  25.8    0.32 -0.07    7.823 1   7.427 1     0.396 1                 
dm 26.01 6113.319  3.221 -4.110    32.3  13.4    0.36 -0.06    7.862 1   7.439 1     0.423 1                 
dm 26.01 6147.734  3.889 -2.827   120.1  62.8    0.57  0.08    8.072 1   7.575 1     0.497 1                 
dm 26.01 6149.246  3.889 -2.720   112.2  58.7    0.38 -0.09    7.879 1   7.413 1     0.466 1                 
dm 26.01 6179.390  5.569 -2.797    25.1  12.9    0.59  0.35    8.085 1   7.846 1     0.239 1                 
dm 26.01 6238.386  3.889 -2.754   122.6  63.7    0.53  0.01    8.026 1   7.512 1     0.514 1                 
dm 26.01 6239.943  3.889 -3.573    46.6  19.4    0.51  0.08    8.014 1   7.585 1     0.429 1                 
dm 26.01 6247.557  3.892 -2.310   180.4  92.7    0.74 -0.04    8.244 1   7.459 1     0.785 0                 
dm 26.01 6248.907  5.511 -2.784    23.8  11.2    0.50  0.22    8.004 1   7.722 1     0.282 1                 
dm 26.01 6305.296  6.219 -2.094    31.6   9.6    0.46 -0.03    7.960 1   7.471 1     0.489 1                 
dm 26.01 6369.459  2.891 -4.160    46.5  21.2    0.38 -0.04    7.875 1   7.462 1     0.413 1                 
dm 26.01 6383.722  5.553 -2.070    41.7  14.0    0.13 -0.35    7.631 1   7.147 1     0.484 1                 
dm 26.01 6385.458  5.553 -2.715    30.3  11.7    0.59  0.20    8.094 1   7.704 1     0.390 1                 
dm 26.01 6416.919  3.892 -2.650   109.9  53.5    0.29 -0.23    7.787 1   7.268 1     0.519 1                 
dm 26.01 6432.676  2.891 -3.520    99.9  49.4    0.31 -0.18    7.811 1   7.315 1     0.496 1                 
dm 26.01 6442.958  5.549 -2.671    25.7   9.8    0.46  0.07    7.962 1   7.574 1     0.388 1                 
dm 26.01 6446.407  6.223 -1.960    26.6   9.1    0.24 -0.18    7.741 1   7.318 1     0.423 1                 
dm 26.01 6516.077  2.891 -3.320   146.7  94.4    0.63  0.22    8.132 1   7.720 1     0.412 1                 
dm 26.01 7222.391  3.889 -3.360    55.0  22.0    0.40 -0.08    7.903 1   7.417 1     0.486 1                 
dm 26.01 7224.478  3.889 -3.240    57.6  37.9    0.31  0.10    7.813 1   7.604 1     0.209 1                 
dm 26.01 7301.560  3.892 -3.680    33.3  11.7    0.43 -0.08    7.926 1   7.422 1     0.504 1                 
dm 26.01 7310.205  3.889 -3.518    52.3  22.2    0.53  0.08    8.028 1   7.577 1     0.451 1                 
dm 26.01 7449.329  3.889 -3.090    61.5  28.1    0.21 -0.23    7.708 1   7.274 1     0.434 1                 
dm 26.01 7479.693  3.892 -3.680    24.5  12.7    0.26 -0.04    7.764 1   7.457 1     0.307 1                 
dm 26.01 7515.102  5.823 -2.369    24.5  10.9    0.34  0.01    7.841 1   7.514 1     0.327 1                 
dm 26.01 7515.830  3.904 -3.460    43.9  19.3    0.37 -0.05    7.872 1   7.454 1     0.418 1                 
dm 26.01 7533.368  3.904 -3.600    45.8  21.4    0.54  0.15    8.038 1   7.647 1     0.391 1                 
dm 26.01 7711.720  3.904 -2.500   138.0  81.3    0.44 -0.04    7.936 1   7.459 1     0.477 1                 
dm 26.01 8287.877  9.654  0.749    54.7  15.6    0.44 -0.15    7.939 1   7.350 1     0.589 1                 
 
                                                 0.40 -0.03    7.900     7.473       0.422
                                                 0.15  0.15    0.146     0.149       0.099
 
================ code= 27.00  n_line=  5  n<A>=  5  n<B>=  5   n<A-B>=  5 ================
dm 27.00 3995.307  0.923 -0.220   107.8  72.6    0.69  0.08    5.615 1   5.000 1     0.615 1                 
dm 27.00 4121.318  0.923 -0.320    76.2  61.5    0.44  0.02    5.364 1   4.945 1     0.419 1                 
dm 27.00 4813.476  3.216  0.120     8.9   7.6    0.36  0.03    5.279 1   4.955 1     0.324 1                 
dm 27.00 4867.869  3.117  0.302    12.5   8.1    0.58  0.05    5.496 1   4.967 1     0.529 1                 
dm 27.00 5342.701  4.021  0.741    12.3   9.4    0.42  0.07    5.340 1   4.988 1     0.352 1                 
 
                                                 0.50  0.05    5.419     4.971       0.448
                                                 0.14  0.02    0.135     0.023       0.122
 
================ code= 28.00  n_line= 80  n<A>= 77  n<B>= 79   n<A-B>= 74 ================
dm 28.00 3954.530  3.655 -0.660    29.2  18.9    0.54  0.09    6.794 1   6.343 1     0.451 1                 
dm 28.00 4115.978  4.154 -0.718    13.0  13.6    0.58  0.39    6.833 1   6.636 1     0.197 0                 
dm 28.00 4231.032  3.542 -1.118    25.2  16.3    0.77  0.33    7.017 1   6.577 1     0.440 1                 
dm 28.00 4331.642  1.677 -2.270    30.7  20.1    0.87  0.33    7.123 1   6.585 1     0.538 1                 
dm 28.00 4355.900  3.635 -1.236    15.4  10.0    0.79  0.34    7.037 1   6.594 1     0.443 1                 
dm 28.00 4410.518  3.306 -1.080    54.1  15.2    0.94  0.06    7.192 0   6.308 1     0.884 0                 
dm 28.00 4546.927  4.165 -0.140    64.0  32.3    0.75  0.15    7.005 1   6.402 1     0.603 1                 
dm 28.00 4604.988  3.480 -0.240    73.7  43.9    0.48 -0.06    6.731 1   6.191 1     0.540 1                 
dm 28.00 4648.652  3.420 -0.090   115.2  57.8    0.75 -0.05    6.998 1   6.197 1     0.801 1                 
dm 28.00 4686.213  3.597 -0.590    47.2  25.7    0.60  0.05    6.851 1   6.302 1     0.549 1                 
dm 28.00 4703.807  3.658 -0.521    40.2  16.1    0.47 -0.22    6.723 1   6.030 1     0.693 1                 
dm 28.00 4714.417  3.380  0.250   154.1  97.8    0.87  0.15    7.124 0>  6.403 1     0.721 0>                
dm 28.00 4715.762  3.543 -0.330    71.5  40.5    0.59  0.02    6.837 1   6.269 1     0.568 1                 
dm 28.00 4732.457  4.105 -0.550    34.0  16.1    0.72  0.13    6.973 1   6.385 1     0.588 1                 
dm 28.00 4754.762  3.635 -0.980    19.8  14.1    0.54  0.16    6.795 1   6.408 1     0.387 1                 
dm 28.00 4756.515  3.480 -0.270    79.2  40.0    0.57 -0.10    6.816 1   6.154 1     0.662 1                 
dm 28.00 4806.987  3.679 -0.640    44.0  23.3    0.67  0.11    6.924 1   6.363 1     0.561 1                 
dm 28.00 4829.023  3.542 -0.330    82.8  45.1    0.73  0.10    6.978 1   6.354 1     0.624 1                 
dm 28.00 4831.176  3.606 -0.320    69.8  30.6    0.65 -0.08    6.903 1   6.168 1     0.735 1                 
dm 28.00 4852.554  3.542 -1.070    13.3   6.7    0.63  0.02    6.878 1   6.273 1     0.605 1                 
dm 28.00 4866.271  3.539 -0.220    34.0  22.2    0.49 -0.07    6.737 1   6.177 1     0.560 1                 
dm 28.00 4873.442  3.699 -0.380    44.5  23.3    0.63  0.01    6.879 1   6.261 1     0.618 1                 
dm 28.00 4904.412  3.542 -0.170    87.1  48.8    0.60 -0.01    6.853 1   6.238 1     0.615 1                 
dm 28.00 4913.973  3.743 -0.630    43.3  17.7    0.69  0.00    6.940 1   6.248 1     0.692 1                 
dm 28.00 4925.563  3.655 -0.780    32.4  22.5    0.61  0.21    6.864 1   6.458 1     0.406 1                 
dm 28.00 4935.831  3.941 -0.350    50.2  22.0    0.64 -0.03    6.888 1   6.223 1     0.665 1                 
dm 28.00 4937.348  3.606 -0.390    78.9  38.8    0.67  0.04    6.921 1   6.287 1     0.634 1                 
dm 28.00 4953.208  3.740 -0.580    36.0  17.4    0.53 -0.07    6.776 1   6.182 1     0.594 1                 
dm 28.00 4971.345  3.658 -0.553    49.1  22.1    0.62 -0.04    6.869 1   6.214 1     0.655 1                 
dm 28.00 4980.173  3.606  0.070   103.8  59.2    0.56 -0.08    6.808 1   6.168 1     0.640 1                 
dm 28.00 4996.844  3.635 -0.980    28.8  11.8    0.72  0.06    6.974 1   6.307 1     0.667 1                 
dm 28.00 4998.224  3.606 -0.700    43.8  17.8    0.66 -0.04    6.911 1   6.211 1     0.700 1                 
dm 28.00 5010.938  3.635 -0.870    34.9  13.5    0.71  0.01    6.963 1   6.260 1     0.703 1                 
dm 28.00 5017.576  3.539 -0.030    91.9  56.6    0.49 -0.06    6.742 1   6.190 1     0.552 1                 
dm 28.00 5035.362  3.635  0.290   139.3  74.1    0.76 -0.08    7.006 1   6.167 1     0.839 1                 
dm 28.00 5081.110  3.847  0.300   111.6  62.5    0.59 -0.09    6.841 1   6.163 1     0.678 1                 
dm 28.00 5082.344  3.658 -0.540    55.3  28.8    0.65  0.07    6.903 1   6.322 1     0.581 1                 
dm 28.00 5084.096  3.679  0.030   110.6  52.8    0.54 -0.16    6.788 1   6.088 1     0.700 1                 
dm 28.00 5094.411  3.833 -1.080    12.8   6.2    0.56  0.00    6.809 1   6.248 1     0.561 1                 
dm 28.00 5115.392  3.834 -0.110    73.0  39.3    0.58 -0.02    6.825 1   6.227 1     0.598 1                 
dm 28.00 5155.764  3.898  0.074    67.0  38.1    0.36 -0.19    6.606 1   6.058 1     0.548 1                 
dm 28.00 5176.560  3.898 -0.440    48.9  20.1    0.66 -0.04    6.909 1   6.215 1     0.694 1                 
dm 28.00 5593.736  3.898 -0.840    21.3  12.1    0.60  0.10    6.851 1   6.351 1     0.500 1                 
dm 28.00 5614.773  4.154 -0.573    28.3  12.2    0.66  0.03    6.912 1   6.279 1     0.633 1                 
dm 28.00 5663.984  4.538 -0.430    24.5   6.8    0.71 -0.11    6.961 1   6.141 1     0.820 1                 
dm 28.00 5694.983  4.089 -0.610    31.6  13.2    0.71  0.05    6.957 1   6.301 1     0.656 1                 
dm 28.00 5715.067  4.088 -0.346    45.8  23.4    0.66  0.08    6.909 1   6.332 1     0.577 1                 
dm 28.00 5754.656  1.935 -2.220    25.7  13.0    0.67  0.05    6.923 1   6.297 1     0.626 1                 
dm 28.00 5760.830  4.105 -0.800    19.4  13.2    0.66  0.25    6.909 1   6.505 1     0.404 1                 
dm 28.00 5805.217  4.167 -0.640    25.3  11.5    0.67  0.07    6.924 1   6.321 1     0.603 1                 
dm 28.00 5996.730  4.236 -1.060    11.6   4.4    0.76  0.09    7.009 1   6.343 1     0.666 1                 
dm 28.00 6086.282  4.266 -0.530    28.4  10.3    0.68 -0.03    6.934 1   6.222 1     0.712 1                 
dm 28.00 6108.116  1.677 -2.600    19.5  11.8    0.72  0.17    6.970 1   6.423 1     0.547 1                 
dm 28.00 6111.070  4.088 -0.870    16.9  10.8    0.63  0.20    6.884 1   6.447 1     0.437 1                 
dm 28.00 6176.811  4.088 -0.260    49.8  25.9    0.62  0.04    6.869 1   6.288 1     0.581 1                 
dm 28.00 6186.711  4.105 -0.960    17.3   8.8    0.76  0.21    7.008 1   6.461 1     0.547 1                 
dm 28.00 6223.984  4.105 -0.910    14.9  10.3    0.64  0.24    6.887 1   6.487 1     0.400 1                 
dm 28.00 6360.811  4.167 -1.027     9.4   4.3    0.58  0.00    6.831 1   6.247 1     0.584 1                 
dm 28.00 6366.480  4.167 -0.874    13.0   7.1    0.58  0.07    6.830 1   6.321 1     0.509 1                 
dm 28.00 6378.250  4.154 -0.820    17.0   9.5    0.65  0.14    6.896 1   6.392 1     0.504 1                 
dm 28.00 6384.662  4.154 -1.130    11.8   5.5    0.78  0.20    7.032 1   6.452 1     0.580 1                 
dm 28.00 6643.630  1.677 -2.220    34.5  21.6    0.63  0.08    6.879 1   6.328 1     0.551 1                 
dm 28.00 6767.772  1.826 -2.140    36.0  18.7    0.68  0.03    6.926 1   6.280 1     0.646 1                 
dm 28.00 6772.315  3.658 -0.980    25.5  12.0    0.65  0.04    6.904 1   6.286 1     0.618 1                 
dm 28.00 7122.197  3.542  0.040    93.6  56.0    0.41 -0.21    6.664 1   6.045 1     0.619 1                 
dm 28.00 7327.648  3.796 -1.770     4.5   6.5    0.72  0.63    6.974 1   6.880 0     0.094 0                 
dm 28.00 7381.931  5.364 -0.060    14.5   8.3    0.67  0.20    6.919 1   6.447 1     0.472 1                 
dm 28.00 7393.599  3.606 -0.758    72.1  37.0    1.03  0.36    7.284 0   6.608 1     0.676 1                 
dm 28.00 7414.502  1.986 -2.480    21.4  16.1    0.85  0.40    7.102 1   6.648 1     0.454 1                 
dm 28.00 7422.275  3.635 -0.140    77.8  39.5    0.50 -0.20    6.755 1   6.054 1     0.701 1                 
dm 28.00 7433.462  5.413 -0.449     6.0   5.2    0.68  0.41    6.933 1   6.657 1     0.276 0                 
dm 28.00 7522.759  3.658 -0.465    52.1  28.8    0.55 -0.04    6.801 1   6.207 1     0.594 1                 
dm 28.00 7525.110  3.635 -0.433    44.5  24.6    0.40 -0.18    6.649 1   6.068 1     0.581 1                 
dm 28.00 7555.597  3.847  0.054    77.6  41.6    0.47 -0.20    6.716 1   6.053 1     0.663 1                 
dm 28.00 7574.042  3.833 -0.449    41.8  18.2    0.52 -0.17    6.774 1   6.077 1     0.697 1                 
dm 28.00 7714.308  1.935 -2.000    37.9  22.5    0.64  0.04    6.886 1   6.291 1     0.595 1                 
dm 28.00 7727.609  3.679 -0.170    70.5  35.7    0.48 -0.21    6.733 1   6.045 1     0.688 1                 
dm 28.00 7788.930  1.951 -2.180    30.0  22.9    0.70  0.24    6.949 1   6.491 1     0.458 1                 
dm 28.00 7797.580  3.898 -0.185    57.2  29.6    0.51 -0.13    6.760 1   6.119 1     0.641 1                 
dm 28.00 7863.786  4.538 -0.890     8.5   8.0    0.66  0.39    6.914 1   6.639 1     0.275 0                 
 
                                                 0.63  0.05    6.880     6.301       0.598
                                                 0.10  0.16    0.101     0.158       0.097
 
================ code= 29.00  n_line=  1  n<A>=  1  n<B>=  1   n<A-B>=  1 ================
dm 29.00 5105.537  1.389 -1.542    34.7  17.6    0.71  0.06    4.924 1   4.275 1     0.649 1                 
 
                                                 0.71  0.07    4.924     4.275       0.649
                                                 0.00  0.00    0.000     0.000       0.000
 
================ code= 34.00  n_line=  1  n<A>=  1  n<B>=  1   n<A-B>=  1 ================
dm 34.00 8918.803  5.974  1.290    12.3  10.2    0.51  0.27    3.857 1   3.617 1     0.240 1                 
 
                                                 0.51  0.27    3.857     3.617       0.240
                                                 0.00  0.00    0.000     0.000       0.000
 
================ code= 38.01  n_line=  4  n<A>=  1  n<B>=  2   n<A-B>=  1 ================
dm 38.01 4077.709  0.000  0.167   522.2 326.8    1.60  0.80    4.502 0>  3.697 0>    0.805 0>                
dm 38.01 4215.519  0.000 -0.145   359.4 298.8    1.36  0.94    4.262 0>  3.840 0>    0.422 0>                
sf 38.01 4161.792  2.940 -0.502   103.8  57.0    0.99  0.46    3.889 1   3.364 1     0.525 1                 
sf 38.01 4305.443  3.040 -0.136   133.5  63.8    1.08  0.27    3.976 0>  3.172 1     0.804 0>                
 
                                                 0.99  0.37    3.889     3.268       0.525
                                                 0.00  0.14    0.000     0.136       0.000
 
================ code= 39.01  n_line= 12  n<A>=  7  n<B>= 11   n<A-B>=  7 ================
dm 39.01 3982.592  0.130 -0.490   164.1  89.9    1.37  0.40    3.611 0>  2.645 1     0.966 0>                
dm 39.01 4398.010  0.130 -1.000   147.4  65.5    1.34  0.38    3.585 0>  2.624 1     0.961 0>                
dm 39.01 4883.682  1.084  0.070   204.3 105.0    1.76  0.64    3.999 0>  2.885 1     1.114 0>                
dm 39.01 4900.119  1.033 -0.090   259.9 122.5    2.44  0.99    4.683 0>  3.231 0     1.452 0>                
dm 39.01 5087.419  1.084 -0.170   180.9  76.5    1.53  0.37    3.771 0>  2.609 1     1.162 0>                
dm 39.01 5119.112  0.992 -1.360    49.2  11.2    1.15  0.31    3.386 1   2.548 1     0.838 1                 
dm 39.01 5123.211  0.992 -0.830   137.9  45.1    1.57  0.53    3.811 1   2.767 1     1.044 1                 
dm 39.01 5200.410  0.992 -0.570   135.3  55.5    1.27  0.41    3.513 1   2.648 1     0.865 1                 
dm 39.01 5402.774  1.839 -0.630    72.7  15.6    1.29  0.37    3.528 1   2.611 1     0.917 1                 
dm 39.01 5544.611  1.738 -1.090    45.0  13.4    1.35  0.67    3.591 1   2.913 1     0.678 1                 
dm 39.01 5546.009  1.748 -1.100    39.8  11.8    1.30  0.63    3.537 1   2.869 1     0.668 1                 
dm 39.01 7881.881  1.839 -0.570    61.9  14.7    1.05  0.19    3.293 1   2.429 1     0.864 1                 
 
                                                 1.28  0.45    3.523     2.686       0.839
                                                 0.16  0.15    0.163     0.153       0.132
 
================ code= 40.01  n_line=  8  n<A>=  5  n<B>=  6   n<A-B>=  6 ================
dm 40.01 4208.980  0.713 -0.510   132.7  61.3    1.22  0.42    3.823 0>  3.020 0     0.803 0>                
dm 40.01 4211.877  0.527 -1.040   121.9  45.8    1.47  0.58    4.074 0   3.184 1     0.890 1                 
dm 40.01 4293.125  1.743 -1.010    28.2  15.6    1.20  0.87    3.795 1   3.472 0     0.323 0                 
dm 40.01 4317.309  0.713 -1.450    44.0  16.1    1.16  0.56    3.757 1   3.158 1     0.599 1                 
dm 40.01 4370.948  1.208 -0.770    91.0  26.9    1.36  0.51    3.956 0   3.111 1     0.845 1                 
dm 40.01 4379.742  1.532 -0.356    97.0  36.3    1.23  0.51    3.833 1   3.113 1     0.720 1                 
dm 40.01 4613.946  0.972 -1.540    30.1   9.4    1.17  0.54    3.765 1   3.138 1     0.627 1                 
dm 40.01 5112.270  1.665 -0.850    48.0  13.5    1.21  0.52    3.813 1   3.116 1     0.697 1                 
 
                                                 1.19  0.54    3.793     3.137       0.730
                                                 0.03  0.03    0.032     0.029       0.116
 
================ code= 56.01  n_line=  4  n<A>=  1  n<B>=  3   n<A-B>=  1 ================
sf 56.01 4554.031  0.000 -2.805   272.3 187.7    1.65  0.87    3.782 0>  3.001 0>    0.781 0>                
         4554.031        -1.011
         4554.032        -2.826
         4554.032        -0.780
         4554.032        -1.447
         4554.032        -0.935
         4554.034         0.026
sf 56.01 5853.674  0.604 -1.950   157.0  61.6    1.51  0.31    3.644 1   2.440 1     1.204 1                 
         5853.674        -1.144
         5853.675        -2.105
         5853.675        -2.181
         5853.676        -2.617
         5853.678        -3.996
         5853.679        -3.975
sf 56.01 6141.713  0.704 -0.220   252.6 136.5    1.83  0.52    3.960 0>  2.649 1     1.311 0>                
         6141.713        -1.026
         6141.714        -1.181
         6141.714        -1.257
         6141.715        -1.693
         6141.717        -3.072
         6141.718        -3.051
sf 56.01 6496.898  0.604 -1.327   246.4 141.3    1.94  0.78    4.075 0>  2.909 1     1.166 0>                
         6496.898        -0.521
         6496.899        -1.482
         6496.899        -1.558
         6496.900        -1.994
         6496.902        -3.373
         6496.904        -3.352
 
                                                 1.51  0.54    3.644     2.666       1.204
                                                 0.00  0.23    0.000     0.235       0.000
 
================ code= 57.01  n_line=  5  n<A>=  3  n<B>=  5   n<A-B>=  3 ================
dm 57.01 3988.520  0.403  0.170   123.7  43.5    1.63  0.54    2.853 0>  1.759 1     1.094 0>                
dm 57.01 4322.500  0.173 -0.930    23.3   6.5    1.20  0.43    2.417 1   1.647 1     0.770 1                 
dm 57.01 5114.560  0.235 -1.030    25.1   7.1    1.27  0.52    2.494 1   1.738 1     0.756 1                 
sf 57.01 3949.100  0.403  0.480   199.4  48.4    2.55  0.31    3.766 0>  1.527 1     2.239 0>                
sf 57.01 4333.750  0.173 -0.060    78.2  33.4    1.26  0.49    2.485 1   1.713 1     0.772 1                 
 
                                                 1.25  0.46    2.465     1.677       0.766
                                                 0.04  0.09    0.042     0.094       0.009
 
================ code= 58.01  n_line=  4  n<A>=  4  n<B>=  4   n<A-B>=  4 ================
dm 58.01 4364.653  0.495 -0.170    32.0   7.7    1.32  0.49    2.871 1   2.044 1     0.827 1                 
dm 58.01 4486.909  0.295 -0.180    41.6  16.5    1.29  0.69    2.841 1   2.235 1     0.606 1                 
dm 58.01 4562.359  0.478  0.210    62.4  19.6    1.28  0.52    2.834 1   2.067 1     0.767 1                 
dm 58.01 4628.161  0.516  0.140    57.4  12.4    1.32  0.38    2.869 1   1.934 1     0.935 1                 
 
                                                 1.30  0.52    2.854     2.070       0.784
                                                 0.02  0.12    0.019     0.124       0.137
 
================ code= 60.01  n_line=  2  n<A>=  2  n<B>=  2   n<A-B>=  2 ================
dm 60.01 5293.160  0.823  0.100    30.4   7.3    1.13  0.24    2.629 1   1.740 1     0.889 1                 
dm 60.01 5319.810  0.550 -0.140    25.0   6.3    1.06  0.20    2.562 1   1.696 1     0.866 1                 
 
                                                 1.10  0.22    2.595     1.718       0.877
                                                 0.05  0.03    0.047     0.031       0.016
 
================ code= 63.01  n_line=  2  n<A>=  1  n<B>=  2   n<A-B>=  1 ================
sf 63.01 4129.694  0.000 -0.100    97.0  23.6    1.28  0.21    1.789 1   0.718 1     1.071 1                 
         4129.720        -0.062
sf 63.01 4205.028  0.000 -0.110   139.2  46.9    1.73  0.60    2.244 0>  1.105 1     1.139 0>                
         4205.054        -0.072
 
                                                 1.28  0.40    1.789     0.911       1.071
                                                 0.00  0.27    0.000     0.274       0.000
 


==> anc/ewlines_A.txt <==
 22.01 3900.539  1.131 -0.290  8.31 -6.49 -7.82  280.9   
 14.00 3905.523  1.909 -1.041  8.60 -5.53 -7.36  247.8   
 26.00 3906.479  0.110 -2.243  7.15 -6.22 -7.77  242.9   
 26.00 3907.934  2.759 -1.117  7.59 -6.03 -7.81   65.0  P
 22.01 3913.461  1.116 -0.360  8.31 -6.49 -7.82  289.0   
 26.00 3917.180  0.990 -2.155  8.30 -6.16 -7.70  101.1  P
 26.00 3920.257  0.121 -1.746  7.15 -6.22 -7.77  207.2   
 26.00 3922.911  0.052 -1.651  7.19 -6.22 -7.78  266.5   
 26.00 3927.919  0.110 -1.522  7.16 -6.22 -7.77  321.5   
 26.00 3930.296  0.087 -1.491  7.17 -6.22 -7.77  356.4   
 26.00 3931.117  3.266 -1.140  8.03 -5.33 -7.26   43.2  P
 26.00 3937.327  2.692 -1.459  7.51 -5.99 -7.76   66.4  P
 13.00 3944.006  0.000 -0.623  0.00  0.00 -7.32  276.0   
 26.00 3946.994  3.211 -0.998  8.24 -5.09 -7.23   92.0  P
 26.00 3947.531  2.832 -1.223  8.37 -5.75 -7.70  119.7   
 26.00 3948.097  3.241 -0.560  8.07 -5.52 -7.51  148.5   
 26.00 3951.163  3.274 -0.299  7.99 -5.22 -7.67  140.0   
 23.01 3951.957  1.476 -0.730  8.38 -6.56 -7.86  107.3   
 28.00 3954.530  3.655 -0.660  8.16 -3.48 -7.27   29.2   
 26.00 3955.341  3.283 -1.010  7.99 -4.43 -7.19   91.0  P
 26.00 3960.278  3.640 -1.171  8.12 -5.27 -7.58   31.7  P
 13.00 3961.520  0.014 -0.323  0.00  0.00 -7.32  237.3   
 26.00 3963.100  3.283 -0.700  7.99 -4.99 -7.20   78.0  P
 24.00 3963.684  2.544  0.620  8.14 -6.03 -7.65   50.3   
 26.00 3964.515  2.845 -1.592  8.37 -5.75 -7.70   43.4  P
 26.00 3966.061  1.608 -1.662  8.21 -5.91 -7.61   80.7  P
 26.01 3974.161  2.704 -4.045  8.50 -6.54 -7.87   74.6   
 26.00 3977.741  2.198 -1.119  7.50 -6.15 -7.82  111.4  P
 24.01 3979.505  5.670 -0.858  8.39 -6.48 -7.85   61.0   
 39.01 3982.592  0.130 -0.490  8.29 -6.23 -7.80  164.1   
 26.00 3985.387  3.301 -0.993  7.99 -5.22 -7.67   43.6  P
 26.00 3986.171  3.252 -0.613  7.68 -6.11 -7.80   76.1  P
 12.00 3986.753  4.346 -1.060  8.71  0.00  0.00   76.3   
 22.01 3987.606  0.607 -2.730  8.23 -6.39 -7.86   26.5   
 57.01 3988.520  0.403  0.170  0.00  0.00  0.00  123.7   
 60.01 3994.670  0.321  0.040  0.00 -5.34  0.00   44.5   
 27.00 3995.307  0.923 -0.220  7.93 -6.13 -7.68  107.8   
 26.00 3998.052  2.692 -0.910  8.23 -5.75 -7.67  154.4   
 26.00 4001.661  2.176 -1.901  7.27 -6.14 -7.82   75.0  P
 26.01 4002.072  2.779 -4.481  8.50 -6.54 -7.87   55.2  P
 26.00 4003.761  3.415 -1.312  8.23 -6.07 -7.65   62.8  P
 26.00 4007.272  2.759 -1.276  7.54 -6.10 -7.77   74.3  P
 26.00 4009.712  2.223 -1.252  7.50 -6.15 -7.82  112.1  P
 22.01 4012.384  0.574 -1.780  8.22 -6.39 -7.86  271.1   
 26.00 4016.419  3.283 -1.600  8.16 -5.00 -7.22   23.7  P
 60.01 4021.330  0.321 -0.100  0.00 -5.34  0.00   18.3   
 26.00 4021.866  2.759 -0.729  7.51 -5.99 -7.76  140.2   
 23.01 4023.377  1.805 -0.610  8.31 -6.54 -7.85   98.6   
 22.01 4025.129  0.607 -2.110  8.23 -6.39 -7.86   88.9   
 26.00 4025.818  4.209 -0.377  8.17 -4.56 -7.43   24.4   
 28.00 4027.670  3.898 -0.640  0.00  0.00  0.00   43.7   
 22.01 4028.338  1.892 -0.920  8.42 -6.41 -7.83  142.2   
 40.01 4029.675  0.713 -0.780  0.00  0.00  0.00  129.4   
 25.00 4034.480  0.000 -0.842  0.00  0.00 -7.74  153.9   
 23.01 4036.764  1.476 -1.570  8.33 -6.54 -7.87   26.9   
 26.00 4040.088  4.284 -0.572  8.14 -4.12 -7.47   41.6  P
 26.00 4044.609  2.832 -1.221  7.88 -6.09 -7.65   93.3  P
 26.00 4045.812  1.485  0.280  8.07 -6.09 -7.64  483.7   
 26.00 4052.497  4.209 -0.523  8.03 -4.14 -7.38   67.5  P
 25.00 4055.540  2.143 -0.079  7.92 -6.17 -7.70   70.6   
 12.00 4057.505  4.346 -0.900  8.71  0.00  0.00  145.8   
 26.00 4058.217  3.211 -1.112  8.30 -5.78 -7.27   56.2  P
 26.00 4059.713  3.547 -1.373  8.26 -5.80 -7.68   48.3  P
 26.00 4061.095  4.261 -0.560  8.23 -4.41 -7.45   70.2  P
 26.00 4062.441  2.845 -0.862  7.88 -6.09 -7.65  124.4   
 26.00 4063.594  1.557  0.062  8.08 -6.24 -7.63  345.1   
 26.00 4067.978  3.211 -0.472  8.25 -5.45 -7.27  114.2  P
 26.00 4070.770  3.241 -0.790  8.22 -5.31 -7.26   99.6  P
 26.00 4071.738  1.608 -0.022  8.07 -6.24 -7.62  277.2   
 26.00 4074.786  3.047 -1.114  7.89 -6.22 -7.67   91.1  P
 26.00 4076.629  3.211 -0.529  8.27 -5.17 -7.27  164.8   
 38.01 4077.709  0.000  0.167  0.00  0.00 -7.71  522.2   
 26.00 4078.353  2.608 -1.468  7.82 -6.27 -7.72  106.1  P
 26.00 4109.801  2.845 -0.895  8.02 -6.02 -7.66   57.6  P
 27.00 4110.532  1.049 -1.080  6.44 -6.23 -7.71   18.8   
 26.00 4112.958  4.178 -0.330  8.48 -5.07 -7.32   63.1  P
 26.00 4114.445  2.832 -1.303  8.16 -5.95 -7.66   50.6  P
 28.00 4115.978  4.154 -0.718  8.42 -5.47 -7.53   13.0   
 26.00 4118.544  3.573  0.215  8.03 -6.08 -7.68  253.6   
 26.00 4120.206  2.990 -1.267  7.85 -6.13 -7.61   54.1  P
 58.01 4120.827  0.320 -0.370  0.00  0.00  0.00   22.1   
 27.00 4121.318  0.923 -0.320  7.70 -6.14 -7.72   76.2   
 26.00 4121.802  2.832 -1.450  7.62 -6.07 -7.76   65.6  P
 26.01 4124.783  2.544 -4.000  8.47 -6.58 -7.78  139.8   
 26.00 4125.620  4.220 -0.698  8.49 -5.37 -7.41   76.1  P
 26.00 4126.183  3.332 -0.960  8.24 -4.38 -7.24   73.8  P
 26.01 4128.739  2.583 -3.578  8.56 -6.54 -7.88   75.5  P
 26.00 4132.058  1.608 -0.675  8.08 -6.24 -7.63  278.6   
 26.00 4132.899  2.845 -1.006  8.16 -5.95 -7.66   99.5  P
 26.00 4133.855  3.368 -1.311  8.04 -5.00 -7.26  108.3   
 26.00 4134.677  2.832 -0.649  8.20 -5.85 -7.66  171.5   
 25.00 4135.033  4.247 -0.030  8.03 -6.17 -7.69   38.9   
 26.00 4136.998  3.415 -0.453  7.99 -5.22 -7.67  109.2  P
 26.00 4139.927  0.990 -3.629  6.07 -6.12 -7.69   14.0  P
 26.00 4140.403  3.417 -1.215  8.01 -4.99 -7.50   22.4  P
 26.00 4143.868  1.557 -0.511  8.07 -6.09 -7.64  230.4   
 58.01 4144.492  0.478 -0.340  0.00  0.00  0.00   21.0   
 24.01 4145.780  5.319 -0.902  8.41 -6.48 -7.86   68.8   
 26.00 4147.669  1.485 -2.104  7.96 -6.08 -7.65   94.3  P
 26.00 4153.899  3.397 -0.321  8.08 -5.52 -7.22  158.3   
 26.00 4156.799  2.832 -0.809  8.02 -6.06 -7.66  154.8   
 26.00 4157.779  3.417 -0.403  8.05 -4.30 -7.50  118.6  P
 22.01 4163.644  2.590 -0.130  8.32 -6.47 -7.82  172.6   
 12.00 4167.271  4.346 -0.745  8.71  0.00  0.00  144.9   
 26.00 4170.901  3.017 -1.086  8.40 -5.75 -7.64  160.1   
 26.01 4173.451  2.583 -2.740  8.56 -6.54 -7.88  247.2   
 26.00 4174.912  0.915 -2.969  6.75 -6.15 -7.70   46.5  P
 26.00 4175.636  2.845 -0.827  8.02 -6.06 -7.66  132.0   
 26.00 4176.565  3.368 -0.708  8.24 -4.38 -7.51  120.2  P
 26.01 4178.854  2.583 -2.500  8.47 -6.54 -7.88  237.7   
 24.01 4179.421  3.827 -1.800  8.37 -6.49 -7.83  130.2   
 26.00 4181.754  2.832 -0.371  8.06 -6.03 -7.67  235.1   
 26.00 4182.382  3.017 -1.180  8.07 -5.59 -7.81   55.7  P
 23.01 4183.428  2.050 -1.060  8.27 -6.53 -7.85   44.8   
 26.00 4184.891  2.832 -0.869  7.88 -6.09 -7.78  100.0  P
 26.00 4187.038  2.450 -0.548  8.18 -5.41 -7.25  196.1   
 26.00 4187.795  2.425 -0.554  8.18 -5.41 -7.26  227.5   
 26.00 4188.731  4.320  0.010  8.19 -3.27 -7.27  107.9  P
 26.00 4189.557  3.695 -1.330  8.00 -4.64 -7.55   29.0  P
 26.00 4191.430  2.469 -0.666  8.18 -5.41 -7.25  215.5   
 26.00 4195.329  3.332 -0.492  8.13 -4.94 -7.54  202.2   
 26.00 4199.095  3.047  0.155  7.85 -6.13 -7.68  233.0   
 26.00 4200.924  3.397 -0.827  8.37 -5.06 -7.23   60.4  P
 26.00 4202.029  1.485 -0.708  7.99 -6.08 -7.65  286.9   
 26.00 4203.984  2.845 -1.010  7.88 -6.09 -7.78  118.0  P
 26.00 4207.127  2.832 -1.460  7.65 -6.16 -7.78   69.6  P
 40.01 4208.980  0.713 -0.510  0.00  0.00  0.00  132.7   
 26.00 4209.828  4.320 -1.220  8.20 -3.51 -7.28   12.8  P
 26.00 4210.343  2.482 -0.928  8.18 -5.41 -7.25  147.3   
 40.01 4211.877  0.527 -1.040  0.00  0.00  0.00  121.9   
 26.00 4213.647  2.845 -1.290  7.74 -6.13 -7.78   63.9  P
 38.01 4215.519  0.000 -0.145  0.00  0.00 -7.71  359.4   
 26.00 4216.183  0.000 -3.356  4.13 -6.17 -7.80   92.4  P
 26.00 4217.545  3.430 -0.484  8.17 -5.00 -7.22  121.2  P
 26.00 4219.359  3.573  0.000  8.05 -6.09 -7.68  165.7   
 26.00 4220.341  3.071 -1.311  8.00 -6.07 -7.64   86.9  P
 26.00 4222.213  2.450 -0.967  8.18 -5.41 -7.26  155.0   
 26.00 4224.171  3.368 -0.506  8.37 -5.12 -7.25  152.8   
 26.00 4225.454  3.417 -0.510  8.17 -4.95 -7.23  167.1   
 26.00 4225.956  3.047 -1.410  7.05 -6.18 -7.81   46.1  P
 20.00 4226.728  0.000  0.244  8.36 -6.03 -7.56  287.6   
 26.00 4227.426  3.332  0.266  8.14 -4.96 -7.55  231.0   
  6.00 4228.326  7.685 -1.914  8.69 -4.01 -7.10   11.7   
 28.00 4231.032  3.542 -1.118  8.18 -4.81 -7.32   25.2   
 60.01 4232.370  0.064 -0.470  0.00 -5.39  0.00   23.5   
 26.01 4233.162  2.583 -1.900  8.56 -6.54 -7.88  286.4   
 26.00 4235.936  2.425 -0.341  8.18 -5.41 -7.27  261.4   
 26.00 4238.023  3.417 -0.665  8.36 -5.10 -7.54   80.3  P
 26.00 4238.810  3.397 -0.233  8.13 -4.89 -7.24  135.4   
 26.00 4240.370  3.547 -1.266  8.18 -6.26 -7.66   23.7  P
 26.00 4241.114  2.832 -2.510  8.47 -6.08 -7.67   14.8  P
 24.01 4242.364  3.871 -1.170  8.37 -6.50 -7.83  178.3   
 26.00 4245.257  2.858 -1.170  7.65 -6.16 -7.78  107.6  P
 26.00 4246.084  3.642 -1.102  8.27 -6.06 -7.58   48.0  P
 21.01 4246.822  0.315  0.242  8.18 -6.31 -7.85   76.7   
 26.00 4247.425  3.368 -0.239  8.13 -4.94 -7.26  165.0   
 26.00 4248.224  3.071 -1.286  8.40 -5.75 -7.64   58.6  P
 58.01 4248.671  0.684  0.180  0.00  0.00  0.00   45.1   
 26.00 4250.119  2.469 -0.405  8.18 -5.41 -7.26  206.9   
 26.00 4250.786  1.557 -0.714  7.96 -6.08 -7.65  245.2   
 24.01 4252.632  3.858 -1.810  8.37 -6.54 -7.84   88.3   
 24.00 4254.352  0.000 -0.090  7.56 -6.12 -7.68  208.8   
 26.00 4256.200  3.417 -1.938  8.32 -5.34 -7.55   49.4   
 26.01 4258.148  2.704 -3.478  8.46 -6.54 -7.88  215.0   
 26.00 4260.474  2.399  0.109  8.18 -5.41 -7.27  276.1   
 24.01 4261.913  3.865 -1.340  8.37 -6.50 -7.83  157.9   
 26.00 4264.203  3.368 -1.510  8.23 -5.11 -7.26   30.8  P
 26.00 4265.268  3.929 -1.695  7.70 -5.06 -7.41   26.4  P
 25.00 4265.918  2.941 -0.270  8.02 -5.76 -7.60   19.9   
 26.00 4266.964  2.728 -1.812  7.31 -6.22 -7.77   55.0  P
 26.00 4267.826  3.111 -1.174  8.39 -5.77 -7.64   64.1  P
 26.00 4268.748  3.301 -1.568  7.92 -6.08 -7.70   46.5  P
 26.00 4271.153  2.450 -0.349  8.18 -5.41 -7.27  195.9   
 26.00 4271.760  1.485 -0.164  8.02 -6.07 -7.66  268.4   
 26.01 4273.320  2.704 -3.303  8.56 -6.54 -7.87  153.9   
 24.00 4274.812  0.000 -0.220  7.54 -6.12 -7.68  200.8   
 24.01 4275.567  3.858 -1.520  8.37 -6.54 -7.84  120.7   
 26.00 4276.674  3.882 -1.210  7.67 -4.97 -7.12   24.1  P
 40.01 4277.373  0.802 -1.400  0.00  0.00  0.00   27.3   
 26.01 4278.151  2.692 -3.951  8.46 -6.53 -7.88   87.4  P
 26.00 4282.403  2.176 -0.779  7.48 -6.22 -7.83  199.9   
 20.00 4283.011  1.886 -0.136  8.32 -5.84 -7.72   61.1   
 24.01 4284.188  3.854 -1.670  8.37 -6.51 -7.84  102.0   
 26.00 4285.441  3.237 -1.196  7.97 -6.09 -7.67   65.1  P
 22.01 4290.215  1.165 -0.870  8.41 -6.50 -7.84  266.0   
 40.01 4293.125  1.743 -1.010  0.00  0.00  0.00   28.2   
 26.01 4296.566  2.704 -2.933  8.46 -6.54 -7.88  238.6   
 26.00 4298.036  3.047 -1.426  7.36 -6.15 -7.75   54.2  P
 26.00 4299.234  2.425 -0.405  8.18 -5.41 -7.27  235.1   
 22.01 4300.042  1.180 -0.460  8.41 -6.49 -7.84  261.1   
 22.01 4301.922  1.161 -1.210  8.41 -6.49 -7.84  198.7   
 20.00 4302.528  1.899  0.292  8.17 -6.00 -7.80  101.4   
 26.01 4303.170  2.704 -2.560  8.56 -6.54 -7.88  232.4   
 26.00 4304.540  2.949 -2.029  7.55 -5.75 -7.69   37.5  P
 22.01 4312.860  1.180 -1.120  8.41 -6.50 -7.84  171.2   
 64.01 4316.047  0.662 -0.450  0.00  0.00  0.00   14.5   
 22.01 4316.794  2.048 -1.620  8.42 -6.46 -7.84   43.0   
 40.01 4317.309  0.713 -1.450  0.00  0.00  0.00   44.0   
 20.00 4318.652  1.899 -0.139  8.32 -5.76 -7.72   63.9   
 26.00 4321.786  3.415 -1.592  7.27 -6.11 -7.81   14.9  P
 57.01 4322.500  0.173 -0.930  0.00  0.00  0.00   23.3   
 26.00 4325.761  1.608  0.006  7.96 -6.08 -7.65  312.8   
 26.00 4327.095  3.547 -0.804  7.99 -5.22 -7.67   57.2  P
 26.00 4327.903  3.301 -1.742  8.00 -6.09 -7.66   26.4  P
 22.01 4330.698  1.180 -2.090  8.41 -6.49 -7.84   73.9   
 28.00 4331.642  1.677 -2.270  8.33 -6.11 -7.74   30.7   
 57.01 4333.750  0.173 -0.060  0.00  0.00  0.00   76.0   
 26.00 4337.045  1.557 -1.695  8.06 -6.06 -7.65   67.4  P
 22.01 4337.914  1.080 -0.960  8.16 -6.43 -7.85  122.1   
 26.00 4346.552  3.301 -1.717  8.00 -6.14 -7.66   18.6  P
 26.00 4347.833  3.603 -1.660  8.07 -5.62 -7.25   17.5  P
 26.00 4352.734  2.223 -1.287  7.48 -6.22 -7.83  102.8  P
 28.00 4355.900  3.635 -1.236  8.04 -4.78 -7.32   15.4   
 26.01 4357.573  6.088 -2.010  8.64 -6.53 -7.87   34.0  P
 26.01 4361.252  6.138 -2.264  8.62 -6.53 -7.87   15.3  P
 28.01 4362.099  4.029 -2.700  8.62 -6.62 -7.92   66.4   
 58.01 4364.653  0.495 -0.170  0.00  0.00  0.00   32.0   
 26.00 4365.896  2.990 -2.250  8.20 -5.85 -7.60   13.3  P
 40.01 4370.948  1.208 -0.770  0.00  0.00  0.00   91.0   
 26.00 4375.929  0.000 -3.031  4.44 -6.20 -7.80  108.8  P
 23.00 4379.230  0.301  0.580  8.11 -6.04 -7.64   17.4   
 40.01 4379.742  1.532 -0.356  0.00  0.00  0.00   97.0   
 58.01 4382.165  0.684  0.130  0.00  0.00  0.00   36.6   
 26.00 4382.768  3.573 -1.239  7.80 -6.09 -7.70   37.4  P
 26.00 4383.544  1.485  0.200  8.01 -6.08 -7.67  291.9   
 26.01 4384.313  2.657 -3.684  8.46 -6.53 -7.89  124.3  P
 26.01 4385.377  2.779 -2.680  8.56 -6.54 -7.88  235.5   
 22.01 4386.846  2.598 -0.960  8.45 -6.54 -7.83  106.6   
 26.00 4387.891  3.071 -1.523  7.88 -6.09 -7.66   56.1  P
 26.00 4388.407  3.603 -0.682  8.05 -6.05 -7.19   86.8  P
 26.00 4389.244  0.052 -4.583  4.30 -6.21 -7.80    6.5  P
 22.01 4394.059  1.221 -1.770  8.41 -6.49 -7.84   94.2   
 22.01 4395.031  1.084 -0.540  8.16 -6.43 -7.85  260.2   
 22.01 4395.839  1.243 -1.930  8.41 -6.41 -7.84   76.6   
 39.01 4398.010  0.130 -1.000  7.44 -6.23 -7.83  147.4   
 22.01 4399.765  1.237 -1.200  8.41 -6.50 -7.84  163.4   
 40.01 4403.338  1.184 -1.180  0.00  0.00  0.00   76.8   
 26.00 4404.750  1.557 -0.142  8.05 -6.06 -7.66  270.0   
 26.00 4408.413  2.198 -1.775  8.65 -5.89 -7.51   85.1  P
 28.00 4410.518  3.306 -1.080  7.98 -3.60 -7.20   54.1   
 22.01 4411.073  3.095 -0.650  8.29 -6.33 -7.84   76.0   
 22.01 4411.930  1.224 -2.620  8.42 -6.41 -7.84   40.0   
 26.01 4413.591  2.676 -3.670  8.46 -6.53 -7.89   70.4  P
 26.00 4415.122  1.608 -0.615  8.06 -6.06 -7.65  254.5   
 26.01 4416.819  2.779 -2.410  8.56 -6.54 -7.88  209.2   
 22.01 4417.714  1.165 -1.190  8.17 -6.58 -7.85  160.5   
 22.01 4418.331  1.237 -1.990  8.41 -6.49 -7.84   50.0   
 22.01 4421.938  2.061 -1.640  8.35 -6.46 -7.84   52.6   
 26.00 4423.841  3.654 -1.610  8.02 -4.47 -7.17   22.0  P
 20.00 4425.437  1.879 -0.358  8.03 -5.61 -7.16   58.7   
 26.00 4430.614  2.223 -1.659  8.65 -5.89 -7.51   93.6  P
 26.00 4432.567  3.573 -1.600  7.72 -6.15 -7.70    9.9  P
 26.00 4433.218  3.654 -0.700  7.94 -4.66 -7.17   59.9  P
 20.00 4434.957  1.886 -0.007  8.02 -5.60 -7.16   73.0   
 20.00 4435.679  1.886 -0.517  8.03 -5.61 -7.16   85.4   
 25.00 4436.347  2.920 -0.288  7.87 -5.93 -7.62   20.0   
 26.00 4438.342  3.686 -1.630  8.05 -5.31 -7.24   21.1  P
 22.01 4441.729  1.180 -2.330  8.17 -6.58 -7.85   46.6   
 26.00 4442.339  2.198 -1.255  8.65 -5.89 -7.52  130.1  P
 22.01 4443.801  1.080 -0.710  8.15 -6.43 -7.85  217.5   
 22.01 4444.554  1.116 -2.200  8.16 -6.59 -7.85  114.5   
 26.00 4447.717  2.223 -1.342  8.65 -5.89 -7.51  123.2  P
 22.01 4450.482  1.084 -1.520  8.15 -6.43 -7.85  183.3   
 20.00 4455.887  1.899 -0.518  8.02 -5.60 -7.16   46.2   
 26.00 4466.551  2.832 -0.600  7.78 -6.20 -7.79  166.6   
 62.01 4467.340  0.659  0.150  0.00  0.00  0.00   35.6   
 22.01 4468.493  1.131 -0.630  8.16 -6.59 -7.85  231.1   
 26.00 4469.375  3.654 -0.477  8.05 -6.05 -7.19  141.1   
 26.01 4472.923  2.844 -3.531  8.46 -6.53 -7.89  141.3   
 26.00 4482.739  3.654 -1.350  8.06 -5.33 -7.25   27.3  P
 26.00 4484.220  3.603 -0.864  8.05 -5.00 -7.26   77.6  P
 26.00 4485.676  3.686 -1.020  7.94 -4.66 -7.17   57.3  P
 58.01 4486.909  0.295 -0.180  0.00  0.00  0.00   41.6   
 22.01 4488.324  3.124 -0.500  8.28 -6.33 -7.84   90.8   
 26.01 4489.176  2.828 -2.971  8.46 -6.53 -7.88  183.9   
 26.00 4490.760  3.943 -1.057  7.96 -4.66 -7.51   36.8  P
 26.01 4491.397  2.856 -2.700  8.46 -6.53 -7.88  196.4   
 22.01 4493.522  1.080 -2.780  8.38 -6.43 -7.84   28.0   
 26.00 4494.563  2.198 -1.136  8.65 -5.89 -7.53  181.2   
 22.01 4501.270  1.116 -0.770  8.15 -6.59 -7.85  213.7   
 26.00 4504.830  3.266 -2.270  7.84 -5.29 -7.14   13.3  P
 26.01 4508.280  2.856 -2.250  8.56 -6.53 -7.87  235.6   
 26.00 4509.735  4.220 -1.229  8.22 -4.35 -7.34   10.7  P
 26.01 4515.333  2.844 -2.450  8.46 -6.53 -7.88  228.9   
 26.00 4517.524  3.071 -1.858  8.10 -6.09 -7.79   21.6  P
 22.01 4518.332  1.080 -2.560  8.38 -6.43 -7.84   32.7   
 26.01 4520.218  2.807 -2.600  8.47 -6.53 -7.88  220.0   
 26.01 4522.628  2.844 -2.030  8.56 -6.53 -7.88  314.7   
 62.01 4523.910  0.434 -0.390  0.00  0.00  0.00   13.8   
 26.00 4528.614  2.176 -0.822  8.65 -5.89 -7.54  234.9   
 22.01 4533.960  1.237 -0.530  8.17 -6.54 -7.85  317.5   
 22.00 4534.776  0.836  0.350  8.13 -5.28 -7.60   12.9   
 62.01 4537.940  0.485 -0.480  0.00  0.00  0.00   15.1   
 26.01 4541.516  2.856 -2.790  8.56 -6.53 -7.88  169.5   
 22.01 4544.016  1.243 -2.580  8.17 -6.41 -7.85   40.1   
 22.01 4545.133  1.131 -2.450  8.38 -6.50 -7.84   49.4   
 24.00 4545.953  0.941 -1.370  7.26 -6.15 -7.70   26.4   
 28.00 4546.927  4.165 -0.140  8.09 -4.99 -7.53   64.0   
 26.00 4547.847  3.547 -1.012  7.78 -6.14 -7.64   63.0  P
 24.01 4554.988  4.071 -1.282  8.37 -6.55 -7.76  112.4   
 26.01 4555.887  2.828 -2.160  8.47 -6.53 -7.88  288.6   
 24.01 4558.650  4.074 -0.449  0.00  0.00 -7.76  210.9   
 58.01 4562.359  0.478  0.210  0.00  0.00  0.00   62.4   
 22.01 4563.757  1.221 -0.690  8.16 -6.55 -7.85  208.4   
 23.01 4564.577  2.268 -1.220  8.26 -6.54 -7.85   36.4   
 24.01 4565.740  4.042 -1.820  8.37 -6.57 -7.77  100.3   
 26.00 4566.865  4.312 -0.956  8.11 -4.51 -7.32   20.5  P
 22.01 4568.314  1.224 -3.030  8.16 -6.41 -7.85   14.8   
 12.00 4571.096  0.000 -5.623  2.34  0.00 -7.77    8.8   
 22.01 4571.971  1.572 -0.310  8.31 -6.49 -7.82  272.6   
 26.01 4576.333  2.844 -2.920  8.56 -6.53 -7.88  168.9   
 26.01 4582.830  2.844 -3.090  8.47 -6.53 -7.88  142.4   
 26.01 4583.829  2.807 -1.860  8.56 -6.53 -7.88  301.9   
 26.00 4584.819  3.603 -1.466  8.39 -5.28 -7.54   30.9  P
 26.00 4587.127  3.573 -1.737  7.61 -6.17 -7.73   24.2  P
 24.01 4588.199  4.071 -0.627  8.37 -6.57 -7.76  203.8   
 22.01 4589.958  1.237 -1.620  8.16 -6.54 -7.85  118.7   
 24.01 4592.049  4.074 -1.221  0.00  0.00 -7.77  124.3   
 26.00 4602.001  1.608 -3.154  8.16 -6.11 -7.67   18.1  P
 26.00 4602.940  1.485 -2.209  8.16 -6.11 -7.79   86.9  P
 28.00 4604.988  3.480 -0.240  8.12 -5.46 -7.26   73.7   
 22.01 4609.265  1.180 -3.320  8.15 -6.59 -7.85    6.6   
 26.00 4611.279  3.654 -0.440  8.20 -5.20 -7.54   84.2  P
 40.01 4613.946  0.972 -1.540  0.00  0.00  0.00   30.1   
 26.00 4615.565  4.580 -1.290  8.43 -4.59 -7.39   26.0  P
 24.01 4616.629  4.072 -1.361  8.37 -6.57 -7.77  112.0   
 22.00 4617.269  1.749  0.440  8.08 -5.86 -7.63    6.1   
 28.00 4617.960  3.768 -2.102  7.94 -5.58 -7.56    5.7   
 24.01 4618.803  4.074 -0.840  8.37 -6.57 -7.77  179.9   
 26.01 4620.513  2.828 -3.240  8.56 -6.53 -7.88  128.9  P
 26.00 4625.045  3.241 -1.340  7.89 -5.37 -7.18   69.7  P
 14.00 4627.383  5.082 -1.640  8.61 -3.46 -6.96    6.4   
 58.01 4628.161  0.516  0.140  0.00  0.00  0.00   57.4   
 26.01 4629.331  2.807 -2.330  8.46 -6.53 -7.89  248.1   
 26.00 4630.120  2.279 -2.587  8.65 -5.89 -7.52   20.6  P
 24.01 4634.070  4.072 -0.990  0.00  0.00 -7.77  153.7   
 26.00 4634.713  4.638 -1.201  8.52 -4.41 -7.45    7.2  P
 26.01 4635.317  5.956 -1.650  8.65 -6.58 -7.79   72.4  P
 26.00 4635.846  2.845 -2.358  7.92 -5.95 -7.69    7.7  P
 22.01 4636.320  1.165 -3.230  8.38 -6.50 -7.84    8.5   
 26.00 4637.503  3.283 -1.390  7.89 -5.31 -7.17   54.6  P
 26.00 4638.010  3.603 -1.119  8.24 -5.11 -7.27   64.7  P
 62.01 4642.228  0.379 -0.460  0.00  0.00  0.00   14.4   
 26.00 4643.463  3.654 -1.147  8.35 -5.08 -7.25   39.6  P
 57.01 4645.280  0.126 -1.790  0.00  0.00  0.00    6.8   
 24.00 4646.162  1.030 -0.740  7.29 -6.19 -7.75   63.8   
 62.01 4646.680  0.278 -1.030  0.00  0.00  0.00   13.9   
 26.00 4647.434  2.949 -1.351  7.34 -6.23 -7.69   83.7  P
 28.00 4648.652  3.420 -0.090  8.10 -5.46 -7.28  115.2   
 24.00 4651.284  0.983 -1.460  7.25 -6.19 -7.75   25.6   
 24.00 4652.157  1.004 -0.913  7.26 -6.19 -7.75   42.0   
 57.01 4662.500  0.000 -1.240  0.00  0.00  0.00   18.8   
 26.01 4663.704  2.891 -3.889  8.47 -6.53 -7.88   70.6  P
 26.01 4666.749  2.828 -3.368  8.46 -6.53 -7.89  147.0   
 26.00 4667.453  3.603 -0.751  8.27 -5.45 -7.55   89.6  P
 26.01 4670.170  2.583 -4.060  8.54 -6.54 -7.90   57.1  P
 26.00 4672.321  5.319  0.011  8.24 -4.39 -7.39   30.1  P
 26.00 4674.081  5.321 -0.149  8.33 -4.39 -7.39   18.7  P
 62.01 4674.590  0.185 -0.560  0.00  0.00  0.00   20.8   
 68.01 4675.618  1.323 -0.048  0.00  0.00  0.00   18.8   
 59.01 4678.172  0.508 -1.150  0.00  0.00  0.00   45.9   
 26.00 4678.846  3.603 -0.833  8.29 -5.17 -7.28  114.0  P
 30.00 4680.134  4.006 -0.815  0.00  0.00  0.00   53.4   
 39.01 4682.324  0.409 -1.510  7.36 -6.26 -7.84   94.2   
 26.00 4683.560  2.832 -2.319  8.00 -5.96 -7.80    8.9  P
 28.00 4686.213  3.597 -0.590  8.12 -5.44 -7.25   47.2   
 26.00 4688.176  4.607 -1.439  8.73 -4.97 -7.41   20.0  P
 26.00 4690.137  3.686 -1.645  8.33 -5.34 -7.24   21.0  P
 26.00 4691.411  2.990 -1.523  7.31 -6.22 -7.68   73.3  P
 16.00 4694.113  6.525 -1.774  6.95 -4.60 -7.35   28.6   
 26.00 4694.859  4.386 -1.485  8.12 -4.51 -7.32   14.5  P
 16.00 4695.443  6.525 -1.919  6.95 -4.60 -7.35   20.4   
 16.00 4696.252  6.525 -2.139  6.95 -4.60 -7.35   10.5   
 24.01 4697.598  5.670 -1.584  8.41 -6.48 -7.86   10.5   
 62.01 4699.360  0.333 -1.440  0.00  0.00  0.00   49.8   
 12.00 4702.991  4.346 -0.440  8.72 -3.98 -6.69  161.6   
 28.00 4703.807  3.658 -0.521  8.35 -4.50 -7.50   40.2   
 26.00 4704.948  3.686 -1.570  8.18 -5.45 -7.25   21.8  P
 26.00 4707.274  3.241 -1.080  7.88 -5.27 -7.20   90.3  P
 24.00 4708.013  3.168  0.070  8.07 -5.22 -7.25   19.1   
 25.00 4709.710  2.888 -0.488  7.78 -6.09 -7.64   20.4   
 26.00 4710.283  3.018 -1.612  7.30 -6.22 -7.82   44.3  P
 28.00 4714.417  3.380  0.250  8.12 -5.44 -7.29  154.1   
 28.00 4715.762  3.543 -0.330  8.12 -5.46 -7.26   71.5   
 24.00 4718.419  3.195  0.240  8.06 -5.15 -7.24   30.5   
 30.00 4722.153  4.030 -0.338  0.00  0.00  0.00   89.4   
 26.00 4728.546  3.654 -1.172  8.24 -5.11 -7.54   52.7  P
 26.01 4731.448  2.891 -3.000  8.56 -6.53 -7.88  153.5   
 28.00 4732.457  4.105 -0.550  8.34 -4.82 -7.28   34.0   
 26.00 4733.591  1.485 -2.988  8.29 -6.16 -7.79   32.4  P
 26.00 4735.843  4.076 -1.325  8.14 -6.03 -7.77   31.3  P
 26.00 4736.773  3.211 -0.752  7.89 -5.33 -7.22  120.1  P
 26.00 4741.529  2.832 -1.765  8.19 -5.79 -7.80   24.2  P
 57.01 4743.071  1.782 -0.170  0.00  0.00  0.00   27.8   
 26.00 4744.384  5.388 -0.126  8.15 -4.00 -7.14   39.1  P
 26.00 4745.800  3.654 -1.270  8.32 -5.78 -7.54   41.9  P
 57.01 4748.730  0.927 -0.540  0.00  0.00  0.00   15.7   
 25.00 4754.040  2.282 -0.088  7.98 -5.43 -7.60   66.4   
 28.00 4754.762  3.635 -0.980  8.34 -5.44 -7.59   19.8   
 28.00 4756.515  3.480 -0.270  8.10 -5.46 -7.28   79.2   
 25.00 4761.510  2.953 -0.276  7.78 -6.09 -7.64   32.2   
 25.00 4766.420  2.920  0.101  7.78 -6.09 -7.64   37.1   
 58.01 4773.941  0.924 -0.390  0.00  0.00  0.00   13.4   
 22.01 4779.985  2.048 -1.260  8.23 -6.46 -7.86   84.9   
 25.00 4783.430  2.298  0.033  7.98 -5.43 -7.60   82.2   
 58.01 4783.963  1.582 -0.520  0.00  0.00  0.00   14.9   
 26.00 4787.826  2.998 -2.530  7.99 -5.38 -7.22    5.8  P
 26.00 4788.756  3.237 -1.763  7.42 -5.88 -7.76   23.6  P
 57.01 4804.040  0.235 -1.490  0.00  0.00  0.00    6.2   
 22.01 4805.085  2.061 -0.960  8.23 -6.46 -7.86  127.7   
 28.00 4806.987  3.679 -0.640  8.01 -5.42 -7.26   44.0   
 26.00 4807.708  3.368 -2.200  7.87 -5.38 -7.18    8.3  P
 30.00 4810.528  4.078 -0.137  0.00  0.00  0.00  107.1   
 60.01 4811.342  0.064 -1.140  0.00  0.00  0.00   12.7   
 24.01 4812.337  3.865 -1.960  8.37 -6.50 -7.85   67.1   
 27.00 4813.476  3.216  0.120  8.11 -5.43 -7.58    8.9   
 28.00 4821.119  4.154 -0.850  8.38 -4.82 -7.28   17.1   
 24.01 4824.127  3.871 -0.970  8.37 -6.50 -7.85  188.5   
 60.01 4825.480  0.182 -0.420  0.00  0.00  0.00   40.8   
 26.00 4827.614  5.828 -0.360  8.13 -5.15 -7.51    7.0  P
 28.00 4829.023  3.542 -0.330  8.35 -4.37 -7.22   82.8   
 28.00 4831.176  3.606 -0.320  8.15 -5.46 -7.26   69.8   
 26.00 4832.727  3.640 -1.733  7.92 -6.08 -7.80   30.1  P
 26.01 4833.192  2.657 -4.795  8.54 -6.53 -7.89   18.5  P
 26.01 4833.857  2.844 -5.179  8.49 -6.53 -7.91    4.1  P
 24.01 4836.229  3.858 -1.960  8.37 -6.54 -7.85   82.6   
 26.00 4845.646  3.635 -2.079  7.97 -6.10 -7.80    6.8  P
 24.01 4848.235  3.865 -1.150  0.00  0.00 -7.85  142.9   
 28.00 4852.554  3.542 -1.070  8.34 -4.03 -7.23   13.3   
 39.01 4854.861  0.992 -0.380  8.46 -6.40 -7.76  134.0   
 24.01 4856.186  3.854 -2.140  8.37 -6.51 -7.85   36.3   
 22.01 4865.610  1.116 -2.700  8.22 -6.49 -7.86    9.5   
 28.00 4866.271  3.539 -0.220  8.10 -5.46 -7.58   34.0   
 27.00 4867.869  3.117  0.302  8.11 -5.41 -7.58   12.5   
 26.00 4871.318  2.865 -0.363  8.18 -5.41 -7.26  151.0   
 26.00 4872.137  2.882 -0.567  8.18 -5.41 -7.26  130.9  P
 28.00 4873.442  3.699 -0.380  8.25 -5.44 -7.59   44.5   
 22.01 4874.009  3.095 -0.860  8.26 -6.33 -7.83   38.8   
 26.00 4881.717  3.301 -1.781  7.51 -5.99 -7.82   24.5  P
 39.01 4883.682  1.084  0.070  8.47 -6.40 -7.76  204.3   
 24.01 4884.607  3.858 -2.100  8.37 -6.54 -7.85   48.1   
 26.00 4885.430  3.882 -1.024  7.98 -5.33 -7.53   33.8  P
 26.00 4886.331  4.154 -0.631  8.47 -4.77 -7.51   37.3  P
 26.00 4890.755  2.876 -0.394  8.18 -5.41 -7.26  173.3   
 26.00 4891.492  2.851 -0.112  8.18 -5.41 -7.26  200.0   
 26.00 4892.859  4.218 -1.290  8.47 -4.76 -7.13   19.5  P
 26.01 4893.813  2.828 -4.267  8.49 -6.53 -7.89   42.8  P
 26.00 4896.438  3.884 -2.050  8.19 -5.45 -7.26    6.5  P
 39.01 4900.119  1.033 -0.090  8.46 -6.40 -7.76  259.9   
 28.00 4900.971  3.480 -1.660  8.12 -5.44 -7.29    7.8   
 24.01 4901.623  6.487 -1.141  8.41 -6.43 -7.77   12.2   
 26.00 4903.310  2.882 -0.926  8.18 -5.41 -7.26  106.5  P
 28.00 4904.412  3.542 -0.170  8.37 -4.81 -7.24   87.1   
 26.00 4905.132  3.929 -2.050  7.94 -4.47 -7.17    6.6  P
 26.00 4909.383  3.929 -1.305  8.00 -5.62 -7.53   27.7  P
 22.01 4911.194  3.124 -0.640  8.26 -6.33 -7.83   68.4   
 28.00 4913.973  3.743 -0.630  8.37 -4.51 -7.24   43.3   
 26.00 4917.229  4.191 -1.180  8.46 -4.64 -7.16   29.6  P
 26.00 4918.993  2.865 -0.342  8.18 -5.41 -7.26  194.3   
 26.00 4920.502  2.833  0.068  8.18 -5.41 -7.27  251.5   
 57.01 4921.780  0.244 -0.450  0.00  0.00  0.00   65.1   
 24.00 4922.265  3.104  0.380  7.88 -5.96 -7.64   39.1   
 26.01 4923.921  2.891 -1.320  8.49 -6.53 -7.88  309.8   
 26.00 4924.769  2.279 -2.241  8.20 -5.89 -7.58   40.0  P
 28.00 4925.563  3.655 -0.780  8.37 -5.46 -7.27   32.4   
 26.00 4927.863  4.218 -0.758  8.48 -4.57 -7.51   34.4  P
 26.00 4930.315  3.960 -1.201  8.00 -5.40 -7.26   32.7  P
  6.00 4932.049  7.685 -1.658  8.69 -4.52 -7.27   20.9   
 28.00 4935.831  3.941 -0.350  7.96 -5.58 -7.19   50.2   
 24.00 4936.335  3.113 -0.250  7.91 -5.97 -7.60   14.1   
 28.00 4937.348  3.606 -0.390  8.02 -3.60 -7.21   78.9   
 26.00 4938.173  3.943 -0.981  7.98 -5.62 -7.53   38.5  P
 26.00 4938.814  2.876 -1.077  8.18 -5.41 -7.26   87.8  P
 26.00 4939.686  0.859 -3.340  7.26 -6.15 -7.75   25.1  P
 24.00 4942.495  0.941 -2.294  8.25 -6.07 -7.72   28.9   
 26.00 4946.387  3.368 -1.170  7.90 -5.27 -7.20   63.4  P
 14.00 4947.607  5.082 -1.760  8.61 -3.46 -7.06    5.0   
 26.01 4948.791 10.348 -0.031  9.05 -5.27 -7.59   10.2  P
 28.00 4953.208  3.740 -0.580  8.13 -5.44 -7.25   36.0   
 26.01 4953.980  5.571 -2.815  8.50 -6.53 -7.89   14.8  P
 60.01 4961.387  0.630 -0.710  0.00  0.00  0.00    6.8   
 90.01 4964.119  1.346 -1.550  0.00  0.00  0.00    5.4   
 28.00 4965.167  3.796 -1.212  8.27 -4.50 -7.50   14.8   
 26.00 4966.088  3.332 -0.871  7.91 -5.33 -7.22   90.9  P
 26.00 4967.897  4.191 -0.491  8.47 -4.04 -7.52   52.1  P
 26.00 4969.917  4.218 -0.710  8.47 -4.64 -7.16   49.2  P
 28.00 4971.345  3.658 -0.553  8.32 -4.85 -7.48   49.1   
 26.00 4973.101  3.960 -0.950  8.19 -5.44 -7.26   56.1  P
 26.00 4974.246  5.901 -0.367  8.15 -4.84 -7.51    7.4  P
 22.00 4975.343  2.506  0.150  8.06 -5.96 -7.68    5.1   
 26.01 4977.033 10.360 -0.039  9.03 -5.27 -7.59   10.2  P
 26.00 4977.648  3.929 -2.099  8.00 -5.33 -7.53    5.2  P
 28.00 4980.173  3.606  0.070  8.04 -4.84 -7.22  103.8   
 26.00 4986.222  4.218 -1.390  8.47 -4.66 -7.16   16.6  P
 26.00 4986.903  4.256 -2.090  8.38 -4.81 -7.14   19.1   
 60.01 4989.950  0.630 -0.500  0.00  0.00  0.00   10.3   
 26.01 4990.506 10.329  0.195  9.03 -5.26 -7.59   13.0  P
 26.01 4993.350  2.807 -3.640  8.49 -6.53 -7.89   96.8  P
 26.00 4994.129  0.915 -3.080  7.25 -6.15 -7.74   53.5  P
 28.00 4996.844  3.635 -0.980  8.25 -4.54 -7.22   28.8   
 28.00 4998.224  3.606 -0.700  8.13 -5.46 -7.28   43.8   
 22.00 4999.503  0.826  0.320  7.94 -6.05 -7.63   48.8   
 28.00 5010.938  3.635 -0.870  8.26 -4.37 -7.23   34.9   
 22.01 5013.686  1.582 -2.140  8.41 -6.50 -7.84   33.5   
 26.00 5014.942  3.943 -0.303  8.17 -5.45 -7.27   98.3  P
 28.00 5017.576  3.539 -0.030  8.12 -5.44 -7.29   91.9   
 26.01 5018.436  2.891 -1.220  8.49 -6.53 -7.89  345.1   
 20.01 5019.971  7.515 -0.247  7.89 -4.61 -7.34   49.2   
 26.00 5022.235  3.984 -0.530  8.18 -5.44 -7.26   75.4  P
 26.00 5027.122  4.154 -0.289  8.46 -4.69 -7.51   89.4  P
 26.00 5028.126  3.573 -1.123  7.73 -6.25 -7.80   59.6  P
 26.00 5029.618  3.415 -2.050  7.50 -6.14 -7.78   15.1  P
 26.00 5031.914  4.371 -1.670  8.19 -5.06 -7.09   10.6  P
 28.00 5035.362  3.635  0.290  8.28 -4.87 -7.23  139.3   
 28.00 5038.591  3.833 -0.441  8.17 -4.50 -7.50   47.8   
 26.00 5044.211  2.851 -2.038  8.18 -5.41 -7.28   33.5  P
 26.00 5049.819  2.279 -1.355  8.21 -5.91 -7.59  109.5  P
 26.00 5051.634  0.915 -2.795  7.26 -6.15 -7.75   88.5  P
 26.00 5054.642  3.640 -1.921  7.55 -6.11 -7.60    7.4  P
 14.01 5055.984 10.074  0.530  8.95 -5.17 -7.57  110.4   
 26.00 5056.841  4.261 -1.960  8.00 -4.64 -7.16    5.5  P
 26.00 5060.035  4.301 -1.146  8.38 -4.76 -7.51    8.8  P
 26.01 5061.710 10.308  0.284  9.10 -5.31 -7.59   13.4  P
 26.00 5065.017  4.256  0.005  8.38 -4.66 -7.51  126.6  P
 62.01 5066.380  0.188 -2.310  0.00  0.00  0.00   24.0   
 26.00 5067.149  4.220 -0.970  8.38 -4.94 -7.19   39.4  P
 26.00 5068.766  2.940 -1.042  8.18 -5.41 -7.27   96.8  P
 26.01 5074.052  6.807 -2.170  8.56 -6.50 -7.82    7.1  P
 26.00 5074.748  4.220 -0.200  8.38 -4.66 -7.19  107.2  P
 26.00 5076.264  4.301 -0.810  8.37 -6.03 -7.51   55.7  P
 28.00 5081.110  3.847  0.300  8.30 -5.16 -7.23  111.6   
 28.00 5082.344  3.658 -0.540  8.35 -4.03 -7.23   55.3   
 26.00 5083.338  0.958 -2.958  7.25 -6.15 -7.74   58.7  P
 28.00 5084.096  3.679  0.030  8.09 -3.60 -7.22  110.6   
 39.01 5087.419  1.084 -0.170  8.31 -6.40 -7.81  180.9   
 28.00 5094.411  3.833 -1.080  8.18 -4.51 -7.24   12.8   
 60.02 5102.428  0.296 -0.620  0.00  0.00  0.00   39.9   
 29.00 5105.537  1.389 -1.542  8.20 -6.07 -7.79   34.7   
 26.00 5109.651  4.301 -0.980  8.38 -4.39 -7.15   45.1  P
 40.01 5112.270  1.665 -0.850  0.00  0.00  0.00   48.0   
 57.01 5114.560  0.235 -1.030  0.00  0.00  0.00   25.1   
 28.00 5115.392  3.834 -0.110  7.90 -5.42 -7.25   73.0   
 25.00 5117.930  3.135 -1.200  7.78 -6.09 -7.56    4.9   
 39.01 5119.112  0.992 -1.360  8.29 -6.40 -7.81   49.2   
 26.01 5120.344  2.828 -4.256  8.54 -6.53 -7.89   38.6  P
 26.00 5121.639  4.283 -0.810  8.37 -4.66 -7.16   55.4  P
 39.01 5123.211  0.992 -0.830  8.30 -6.40 -7.78  137.9   
 26.00 5123.720  1.011 -3.068  7.23 -6.15 -7.74   56.3  P
 26.01 5127.862  5.571 -2.451  8.47 -6.53 -7.89   35.2  P
 26.01 5132.661  2.807 -3.980  8.54 -6.53 -7.89   51.0  P
 26.00 5133.688  4.178  0.140  8.38 -4.35 -7.23  158.1   
 26.00 5140.818  4.209 -1.757  7.99 -4.69 -7.51    4.9  P
 26.00 5141.738  2.424 -1.964  8.20 -5.88 -7.57   30.0  P
 26.01 5144.352 10.467  0.307  9.03 -5.28 -7.59   10.0  P
 26.00 5145.094  2.198 -2.876  8.23 -6.07 -7.59    5.2  P
 26.01 5149.462 10.448  0.554  8.95 -5.18 -7.59   18.1  P
 26.00 5151.910  1.011 -3.322  7.24 -6.15 -7.74   28.3  P
 28.00 5155.764  3.898  0.074  8.19 -4.58 -7.22   67.0   
 57.01 5156.730  0.126 -1.850  0.00  0.00  0.00   10.1   
 26.00 5159.057  4.283 -0.820  8.38 -4.04 -7.18   41.6  P
 26.00 5162.272  4.178  0.020  8.38 -3.96 -7.24  146.6  P
 57.01 5163.610  0.244 -1.810  0.00  0.00  0.00    5.0   
 26.00 5164.551  4.435 -1.360  8.15 -5.06 -7.10   13.8  P
 26.00 5165.410  4.220 -0.384  8.37 -4.69 -7.51   61.4  P
 26.01 5169.028  2.891 -1.250  8.49 -6.53 -7.89  393.7   
 26.00 5170.756  5.999  0.317  8.23 -5.15 -7.51   26.1  P
 26.00 5171.596  1.485 -1.793  6.13 -6.11 -7.69  137.1  P
 12.00 5172.684  2.712 -0.450  7.99 -5.47 -7.27  305.1   
 28.00 5176.560  3.898 -0.440  8.20 -4.50 -7.23   48.9   
 12.00 5183.604  2.717 -0.239  7.99 -5.47 -7.27  333.9   
 22.01 5185.902  1.893 -1.410  8.31 -6.41 -7.82   84.1   
 22.01 5188.687  1.582 -1.050  8.17 -6.58 -7.85  174.8   
 26.00 5191.454  3.038 -0.551  8.18 -5.41 -7.26  185.4   
 26.00 5192.343  2.998 -0.421  8.18 -5.41 -7.27  171.2   
 26.00 5194.941  1.557 -2.090  6.12 -6.11 -7.68  100.0  P
 26.00 5195.471  4.220 -0.085  8.38 -5.28 -7.51   70.1  P
 26.01 5197.568  3.231 -2.100  8.46 -6.53 -7.88  233.9   
 26.00 5198.710  2.223 -2.135  8.23 -6.07 -7.59   45.6  P
 39.01 5200.410  0.992 -0.570  8.30 -6.40 -7.80  135.3   
 24.00 5204.498  0.941 -0.190  7.82 -5.92 -7.60  138.2   
 22.01 5211.530  2.590 -1.410  8.42 -6.48 -7.83   31.8   
 26.00 5215.180  3.266 -0.871  8.05 -5.38 -7.20   92.1  P
 26.00 5216.274  1.608 -2.150  6.07 -6.12 -7.67   66.7  P
 26.00 5217.389  3.211 -1.070  8.05 -5.38 -7.22   49.7  P
 26.01 5218.841 10.381 -0.165  9.15 -5.30 -7.59    6.3  P
 24.00 5221.751  3.375 -0.349  7.58 -6.12 -7.78    5.1   
 26.00 5228.375  4.220 -1.290  8.38 -4.69 -7.23   29.1  P
 26.00 5232.940  2.940 -0.058  8.18 -5.41 -7.28  211.4   
 26.01 5234.623  3.221 -2.230  8.46 -6.53 -7.88  242.9   
 26.00 5236.202  4.186 -1.497  8.19 -5.71 -7.71    7.0  P
 24.01 5237.328  4.074 -1.350  8.37 -6.56 -7.78  143.6   
 26.01 5237.949 10.448  0.104  9.16 -5.28 -7.59    6.1  P
 21.01 5239.813  1.455 -0.765  8.13 -6.30 -7.83   11.7   
 26.00 5242.490  3.634 -0.967  7.85 -6.13 -7.58   56.8  P
 24.01 5246.768  3.714 -2.466  8.32 -6.49 -7.86   44.8   
 26.00 5250.645  2.198 -2.181  8.25 -6.06 -7.60   55.2  P
 26.01 5251.226 10.520  0.424  9.05 -5.24 -7.59   15.6  P
 22.01 5252.011  2.590 -2.588  8.35 -6.48 -7.84   14.0   
 26.00 5253.462  3.283 -1.573  8.05 -5.38 -7.20   34.6  P
 26.01 5254.920  3.231 -3.336  8.46 -6.53 -7.88  125.1  P
 26.01 5256.932  2.891 -4.182  8.54 -6.53 -7.89   54.2  P
 26.01 5260.254 10.419  1.065  8.93 -5.28 -7.59   44.5  P
 26.00 5263.306  3.266 -0.879  8.05 -5.41 -7.21   80.0  P
 26.01 5264.802  3.231 -3.120  8.56 -6.53 -7.88  132.8  P
 26.00 5266.554  2.998 -0.386  8.18 -5.41 -7.27  154.5  P
 26.00 5269.537  0.859 -1.321  7.19 -6.22 -7.76  242.1   
 26.01 5272.399  5.956 -2.030  8.63 -6.56 -7.79   54.4  P
 26.01 5275.997  3.200 -1.940  8.47 -6.53 -7.88  262.6   
 26.00 5281.789  3.038 -0.834  8.18 -5.41 -7.27  103.7  P
 26.00 5288.525  3.695 -1.508  7.73 -6.29 -7.60   18.7  P
 39.01 5289.817  1.033 -1.850  8.30 -6.40 -7.80   21.2   
 26.01 5291.661 10.480  0.544  9.04 -5.28 -7.59   16.9  P
 26.00 5292.598  4.991 -0.594  8.81 -3.64 -7.13   14.1  P
 60.01 5293.160  0.823  0.100  0.00 -5.74  0.00   30.4   
 24.00 5296.691  0.983 -1.360  7.82 -5.92 -7.62   23.4   
 24.00 5297.376  2.900  0.167  8.09 -3.65 -7.23   30.8   
 59.02 5299.993  0.359 -0.720  0.00  0.00  0.00   13.3   
 26.00 5302.300  3.283 -0.720  8.05 -5.41 -7.21  122.4  P
 24.01 5305.853  3.827 -2.160  8.36 -6.49 -7.86   73.8   
 24.01 5308.408  4.071 -2.058  8.37 -6.55 -7.78   61.3   
 24.01 5310.686  4.072 -2.280  8.37 -6.55 -7.78   35.3   
 24.01 5313.563  4.074 -1.779  8.37 -6.55 -7.78   93.8   
 26.00 5315.070  4.371 -1.550  8.31 -4.66 -7.17   12.2  P
 26.01 5316.609  3.153 -1.850  8.46 -6.53 -7.89  352.5   
 60.01 5319.810  0.550 -0.140  0.00 -5.82  0.00   25.0   
 26.00 5321.107  4.435 -0.951  8.28 -4.89 -7.13   18.0  P
 26.00 5324.178  3.211 -0.103  8.05 -5.41 -7.24  176.0   
 26.01 5325.552  3.221 -3.120  8.47 -6.53 -7.88  114.0  P
 24.00 5329.138  2.913 -0.008  8.10 -3.65 -7.23   19.4   
 26.00 5332.899  1.557 -2.777  6.13 -6.11 -7.69   41.5  P
 24.01 5334.869  4.072 -1.826  8.37 -6.55 -7.78   89.8   
 22.01 5336.786  1.582 -1.600  8.16 -6.59 -7.85   84.1   
 26.00 5339.929  3.266 -0.647  8.05 -5.38 -7.22  112.8  P
 26.00 5341.023  1.608 -1.953  6.75 -6.16 -7.68  113.0  P
 27.00 5342.701  4.021  0.741  8.39 -4.59 -7.51   12.3   
 26.00 5343.438  4.371 -0.971  8.32 -4.77 -7.51   27.0  P
 24.00 5345.796  1.004 -0.896  7.82 -5.92 -7.62   68.0   
 24.00 5348.314  1.004 -1.210  7.81 -5.91 -7.62   28.1   
 27.00 5352.040  3.576  0.060  7.98 -5.47 -7.24    7.7   
 60.01 5356.970  1.264 -0.280  0.00 -5.64  0.00    7.3   
 26.00 5361.625  4.415 -1.430  8.33 -4.39 -7.15   22.8  P
 26.01 5362.861  3.200 -2.616  8.56 -6.53 -7.88  202.6   
 26.00 5364.870  4.446  0.228  8.33 -4.66 -7.14  127.5  P
 26.00 5367.465  4.415  0.443  8.32 -4.53 -7.15  136.7  P
 26.00 5369.961  4.371  0.536  8.32 -4.36 -7.18  166.4   
 26.00 5371.489  0.958 -1.645  7.16 -6.22 -7.75  225.6   
 26.00 5373.708  4.473 -0.860  8.13 -4.97 -7.12   32.9  P
 26.00 5379.573  3.695 -1.514  7.85 -6.13 -7.58   21.1  P
 22.01 5381.022  1.566 -1.970  8.15 -6.59 -7.85   62.8   
 26.00 5383.368  4.312  0.645  8.30 -5.01 -7.22  170.9   
 26.00 5386.333  4.154 -1.770  8.45 -4.47 -7.17    4.0  P
 26.00 5389.478  4.415 -0.410  8.32 -4.81 -7.16   64.2  P
 58.01 5390.523  0.958 -1.910  0.00  0.00  0.00   17.8   
 26.00 5391.459  4.154 -0.777  8.47 -5.62 -7.53   46.3  P
 28.00 5392.331  4.154 -1.320  8.35 -5.58 -7.19    4.8   
 26.00 5393.167  3.241 -0.715  8.04 -5.41 -7.24  109.3  P
 26.01 5395.854 10.600  0.285  8.95 -5.17 -7.59   10.4  P
 26.00 5397.127  0.915 -1.993  7.19 -6.22 -7.76  160.2  P
 26.00 5398.279  4.446 -0.670  8.33 -4.81 -7.14   42.9  P
 25.00 5399.475  3.853 -0.345  7.90 -5.39 -7.59   10.7   
 26.00 5400.501  4.371 -0.160  8.31 -4.94 -7.19   89.3  P
 26.01 5402.057 10.562  0.469  8.94 -5.80 -7.59   15.6  P
 39.01 5402.774  1.839 -0.630  8.33 -6.34 -7.74   72.7   
 26.00 5405.774  0.990 -1.844  7.15 -6.22 -7.75  180.7   
 26.00 5406.774  4.371 -1.720  8.31 -4.38 -7.19    7.9  P
 24.01 5407.604  3.827 -2.151  8.33 -6.49 -7.86   50.7   
 24.00 5409.784  1.030 -0.670  7.81 -5.91 -7.62   70.3   
 26.00 5410.909  4.473  0.398  8.27 -4.89 -7.13  140.1  P
 26.00 5412.783  4.435 -1.716  8.29 -4.53 -7.15    7.5  P
 26.01 5414.070  3.221 -3.540  8.56 -6.53 -7.88   71.1  P
 26.00 5415.198  4.386  0.642  8.30 -4.67 -7.18  172.5   
 26.00 5417.033  4.415 -1.680  8.31 -4.66 -7.17    9.4  P
 22.01 5418.768  1.582 -2.130  8.15 -6.59 -7.85   35.8   
 24.01 5420.922  3.758 -2.458  8.29 -6.49 -7.86   49.1   
 26.00 5424.067  4.320  0.520  8.33 -4.57 -7.22  195.6   
 26.01 5425.248  3.200 -3.160  8.46 -6.53 -7.89  109.5  P
 26.01 5427.816  6.724 -1.581  8.51 -6.53 -7.89   33.4  P
 26.00 5429.696  0.958 -1.879  7.17 -6.22 -7.76  217.3   
 26.00 5434.523  1.011 -2.122  7.15 -6.22 -7.75  140.4  P
 26.01 5439.700  6.729 -2.382  8.55 -6.53 -7.89   11.4  P
 26.00 5441.339  4.312 -1.730  8.31 -4.69 -7.23   10.4  P
 26.00 5445.041  4.386 -0.020  8.30 -4.66 -7.19  108.7  P
 60.01 5449.220  1.264 -0.690  0.00  0.00  0.00    5.1   
 58.01 5459.193  1.615 -0.330  0.00  0.00  0.00    4.1   
 26.00 5461.549  4.446 -1.900  8.33 -4.81 -7.16    8.1  P
 26.00 5464.280  4.143 -1.402  7.99 -5.22 -7.77   14.2  P
 26.00 5473.900  4.154 -0.760  8.47 -5.33 -7.27   50.8  P
 24.01 5478.365  4.178 -1.968  8.37 -6.49 -7.85   66.3   
 26.01 5482.306 10.562  0.413  9.02 -5.28 -7.59   15.1  P
 22.01 5490.693  1.566 -2.663  8.38 -6.51 -7.84   11.8   
 28.00 5494.880  4.105 -1.160  8.32 -5.41 -7.22   10.7   
 24.01 5502.067  4.168 -2.117  8.37 -6.49 -7.85   51.6   
 24.01 5508.606  4.156 -2.110  8.37 -6.49 -7.85   46.4   
 24.01 5510.702  3.827 -2.614  8.32 -6.49 -7.86   44.8   
 20.00 5512.980  2.933 -0.464  8.45 -4.05 -7.32   12.5   
 26.00 5519.570  6.150  0.340  8.30 -5.15 -7.51   12.8  P
 26.00 5522.446  4.209 -1.550  8.01 -5.62 -7.26   12.2  P
 12.00 5528.405  4.346 -0.498  8.72 -4.46 -6.98  151.0   
 26.01 5529.930  6.729 -1.813  8.51 -6.53 -7.89   20.9  P
 26.01 5534.838  3.245 -2.730  8.46 -6.52 -7.88  170.2   
 26.00 5538.516  4.218 -3.036  8.45 -4.47 -7.48    8.8   
 26.00 5539.280  3.642 -2.660  7.50 -6.14 -7.55    3.4  P
 26.00 5543.147  3.695 -1.570  7.13 -6.11 -7.58   32.6  P
 39.01 5544.611  1.738 -1.090  8.64 -6.36 -7.75   45.0   
 39.01 5546.009  1.748 -1.100  8.64 -6.36 -7.75   39.8   
 26.00 5553.577  4.435 -1.410  8.28 -4.94 -7.19   17.0  P
 26.00 5554.894  4.549 -0.440  8.21 -4.97 -7.13   61.6  P
 25.01 5559.047  6.185 -1.314  8.44 -6.47 -7.88    7.6   
 26.00 5560.211  4.435 -1.190  8.28 -4.38 -7.19   19.4  P
 26.00 5562.705  4.435 -0.642  8.28 -4.66 -7.52   26.9  P
 26.00 5563.600  4.191 -0.990  8.46 -5.33 -7.27   41.9  P
 26.00 5565.704  4.608 -0.214  8.21 -5.06 -7.41   71.2  P
 26.01 5567.831  6.730 -1.866  8.51 -6.53 -7.89   23.3  P
 26.00 5569.618  3.417 -0.486  8.06 -5.38 -7.20  109.1  P
 25.01 5570.539  6.177 -1.434  8.44 -6.46 -7.88    7.8   
 26.00 5572.842  3.397 -0.275  8.06 -5.41 -7.21  151.4  P
 25.00 5573.659  5.542  0.350  8.15 -5.16 -7.58    3.4   
 26.00 5576.089  3.430 -1.000  8.06 -5.39 -7.20   77.7  P
 26.00 5577.024  5.033 -1.550  8.88 -5.33 -7.39    4.2  P
 28.00 5578.718  1.677 -2.830  7.79 -6.10 -7.67   11.6   
 20.00 5581.965  2.523 -0.555  7.85 -6.07 -7.54   20.0   
 26.00 5586.755  3.368 -0.120  8.06 -5.38 -7.22  169.2   
 20.00 5588.749  2.526  0.358  7.85 -6.07 -7.54   60.5   
 28.00 5589.358  3.898 -1.140  8.19 -4.54 -7.22    9.3   
 20.00 5590.114  2.521 -0.571  7.85 -6.07 -7.54   20.5   
 26.01 5591.360  3.267 -4.590  8.46 -6.52 -7.88   14.1  P
 28.00 5593.736  3.898 -0.840  8.20 -4.64 -7.22   21.3   
 20.00 5601.277  2.526 -0.523  7.85 -6.07 -7.54   36.1   
 26.00 5607.664  4.154 -2.270  8.61 -4.84 -7.23    2.7  P
 28.00 5614.773  4.154 -0.573  8.36 -5.41 -7.56   28.3   
 26.00 5615.644  3.332  0.050  8.06 -5.41 -7.23  196.3   
 26.00 5618.632  4.209 -1.276  8.19 -5.45 -7.26   17.0  P
 26.00 5619.595  4.386 -1.700  8.31 -4.35 -7.23    6.9  P
 26.00 5624.542  3.417 -0.755  8.06 -5.41 -7.21   89.0  P
 26.01 5627.489  3.387 -4.130  8.46 -6.52 -7.88   26.6  P
 28.00 5628.342  4.089 -1.743  8.49 -5.27 -7.58    7.5   
 26.00 5631.731  4.473 -3.442  8.27 -4.37 -7.52    4.6   
 26.00 5633.946  4.991 -0.270  8.88 -5.07 -7.34   44.3  P
 26.00 5635.822  4.256 -1.890  8.36 -4.47 -7.17    8.1  P
 26.00 5638.262  4.220 -0.870  8.38 -5.33 -7.27   39.8  P
 26.00 5640.306  4.638 -1.367  8.28 -4.96 -7.31   11.1  P
 28.00 5643.078  4.165 -1.240  8.02 -5.41 -7.22    6.2   
 26.00 5650.705  5.086 -0.960  8.86 -3.81 -7.37   16.8  P
 26.00 5651.468  4.473 -2.000  8.27 -4.94 -7.19    5.7  P
 26.00 5653.864  4.386 -1.640  8.31 -3.96 -7.24   15.1  P
 26.00 5658.816  3.397 -0.793  8.06 -5.38 -7.22  108.0  P
 26.00 5659.574  5.086 -0.986  8.87 -4.38 -7.40    6.7  P
 26.00 5661.344  4.284 -1.736  8.00 -5.40 -7.24    6.0  P
 28.00 5663.984  4.538 -0.430  8.49 -4.69 -7.28   24.5   
 14.00 5665.555  4.920 -2.040  8.53 -4.57 -7.30   15.3   
 14.00 5675.417  5.619 -1.234  7.87 -3.17 -7.00   25.7   
 24.01 5678.390  6.484 -1.496  8.42 -6.55 -7.78    6.7   
 26.00 5679.023  4.652 -0.920  8.21 -5.06 -7.10   28.7  P
 26.00 5680.240  4.186 -2.580  7.71 -5.52 -7.66    2.2  P
 14.00 5684.484  4.954 -1.650  8.54 -5.05 -7.30   23.5   
 26.00 5686.529  4.549 -0.446  8.33 -4.75 -7.51   54.1  P
 14.00 5690.425  4.930 -1.870  8.54 -4.57 -7.30   17.7   
 26.00 5691.496  4.301 -1.520  8.37 -5.31 -7.26   13.0  P
 28.00 5694.983  4.089 -0.610  8.45 -4.51 -7.25   31.6   
 26.00 5704.733  5.033 -1.430  8.86 -4.56 -7.30    7.7  P
 14.00 5708.400  4.954 -1.470  8.54 -4.56 -7.29   49.5   
 26.00 5709.377  3.368 -1.028  8.06 -5.41 -7.23   87.0  P
 12.00 5711.088  4.346 -1.724  8.71  0.00  0.00   29.5   
 26.00 5714.145  4.786 -1.000  8.04 -6.13 -7.78    3.7   
 28.00 5715.067  4.088 -0.346  8.14 -5.42 -7.56   45.8   
 26.00 5717.832  4.284 -1.130  8.19 -5.44 -7.25   28.1  P
 26.00 5723.670  4.473 -1.956  8.27 -4.45 -7.51    3.6  P
 26.01 5725.953  3.425 -4.820  8.46 -6.52 -7.88    6.0  P
 39.01 5728.886  1.839 -1.120  8.64 -6.34 -7.75   26.2   
 26.00 5730.854  4.913 -1.444  8.69 -4.27 -7.30    2.5  P
 26.00 5731.762  4.256 -1.300  8.38 -5.33 -7.27   22.7  P
 26.01 5732.716  3.387 -4.636  8.47 -6.52 -7.88   11.5  P
 64.01 5733.852  1.372 -0.670  0.00  0.00  0.00    4.7   
 26.00 5734.564  4.956 -1.482  8.68 -4.34 -7.31    2.9  P
 60.01 5744.777  0.986 -1.030  0.00  0.00  0.00    3.3   
 28.00 5749.297  3.941 -1.920  8.04 -4.87 -7.22    4.5   
 26.00 5752.031  4.549 -1.172  8.33 -4.66 -7.51   23.3  P
 26.00 5753.122  4.261 -0.688  8.19 -5.45 -7.26   48.9  P
 28.00 5754.656  1.935 -2.220  8.26 -6.01 -7.63   25.7   
 22.00 5756.851  3.179 -0.242  8.20 -5.32 -7.60   10.4   
 28.00 5760.830  4.105 -0.800  8.29 -5.42 -7.25   19.4   
 26.00 5762.992  4.209 -0.450  8.20 -5.29 -7.27   82.0  P
 14.00 5772.146  5.082 -1.750  8.62 -4.12 -7.23   21.5   
 26.00 5775.080  4.220 -1.298  8.37 -5.00 -7.53   21.3  P
 24.00 5783.065  3.323 -0.500  8.02 -4.14 -7.10    6.3   
 24.00 5787.919  3.322 -0.083  8.03 -4.43 -7.10   13.2   
 26.00 5793.914  4.220 -1.700  8.47 -5.29 -7.28    7.8  P
 28.00 5805.217  4.167 -0.640  8.38 -4.58 -7.22   25.3   
 26.00 5809.217  3.884 -1.840  7.78 -5.29 -7.15   12.3  P
 26.00 5816.372  4.549 -0.601  8.33 -4.36 -7.51   39.1  P
 26.00 5817.075  4.956 -1.319  8.68 -4.65 -7.32    3.6  P
 23.01 5819.925  2.522 -1.693  8.42 -6.46 -7.86    6.3   
 26.01 5823.155  5.569 -2.987  8.45 -6.53 -7.89   15.5  P
 26.01 5829.127  5.569 -3.656  8.49 -6.53 -7.90    3.4  P
 28.00 5831.596  4.167 -0.945  8.38 -4.50 -7.50   13.3   
 26.00 5834.025  4.913 -0.979  8.68 -3.77 -7.33    8.7  P
 26.01 5835.492  5.911 -2.702  8.58 -6.59 -7.79   20.4  P
 26.00 5848.126  4.608 -1.057  8.33 -4.39 -7.52   10.4  P
 26.00 5852.218  4.549 -1.330  8.33 -4.94 -7.19   13.7  P
 26.00 5855.075  4.608 -1.478  8.33 -4.53 -7.16    6.5  P
 26.00 5856.088  4.295 -1.328  7.99 -5.22 -7.53    9.3  P
 26.00 5859.586  4.549 -0.418  8.33 -4.38 -7.51   45.0  P
 26.00 5862.356  4.549 -0.125  8.33 -4.66 -7.52   63.5  P
 26.00 5873.212  4.256 -2.140  8.37 -5.00 -7.28    4.9  P
 28.01 5882.879  6.617 -2.675  8.56 -6.59 -7.91    4.0   
 26.00 5883.816  3.960 -1.360  7.78 -5.28 -7.14   26.5  P
 24.01 5886.239  4.074 -3.434  8.39 -6.50 -7.79    5.1   
 11.00 5889.951  0.000  0.108  7.80 -5.64 -7.53  376.8   
 11.00 5895.924  0.000 -0.194  7.80 -5.64 -7.53  340.6   
 23.01 5897.528  2.491 -1.925  8.34 -6.45 -7.86    7.1   
 14.00 5904.075  5.616 -1.731  7.86 -4.06 -6.99    3.1   
 26.00 5905.671  4.652 -0.730  8.33 -4.76 -7.14   26.6  P
 26.00 5916.247  2.454 -2.994  8.07 -6.09 -7.60    9.5  P
 26.00 5927.788  4.652 -1.090  8.32 -6.03 -7.15   18.4  P
 23.01 5928.852  2.522 -1.683  8.38 -6.46 -7.86    5.9   
 26.00 5930.180  4.652 -0.230  8.29 -4.70 -7.15   74.2  P
 26.01 5932.047  3.200 -5.050  8.49 -6.53 -7.89    6.0  P
 26.00 5934.654  3.929 -1.170  7.78 -5.29 -7.15   33.1  P
 26.00 5940.991  4.178 -2.150  8.42 -4.96 -7.28    6.3  P
 14.00 5948.541  5.082 -1.230  8.61 -4.45 -7.26   52.4   
 26.00 5949.346  4.608 -1.488  8.33 -4.77 -7.51   10.6  P
 14.01 5957.559 10.066 -0.260  8.74 -5.29 -7.53   30.3   
 26.01 5961.706 10.678  0.690  9.26 -5.31 -7.59   16.6  P
 14.00 5972.584  5.954 -1.368  7.64 -3.65 -6.67    2.3   
 26.00 5976.776  3.943 -1.236  7.75 -5.29 -7.54   32.3  P
 14.01 5978.930 10.074  0.040  8.74 -5.29 -7.53   42.5   
 26.00 5983.680  4.549 -0.485  8.32 -4.69 -7.51   46.9  P
 26.00 5984.815  4.733 -0.198  8.31 -4.99 -7.42   58.1  P
 26.00 5987.065  4.795 -0.432  8.30 -4.91 -7.42   37.1  P
 26.01 5991.371  3.153 -3.540  8.54 -6.53 -7.90   81.0  P
 28.00 5996.730  4.236 -1.060  8.33 -4.04 -7.22   11.6   
 26.00 5997.776  4.608 -1.038  8.33 -4.37 -7.52   27.2  P
 26.00 6003.011  3.882 -1.120  7.75 -5.38 -7.18   38.6  P
 26.00 6007.959  4.652 -0.597  8.33 -4.81 -7.51   35.9  P
 26.00 6008.556  3.884 -0.982  7.79 -5.38 -7.54   42.8  P
 26.00 6020.168  4.608 -0.270  8.33 -4.94 -7.19   82.9  P
 25.00 6021.820  3.075 -0.054  7.83 -5.32 -7.56   30.6   
 26.00 6024.057  4.549 -0.120  8.32 -5.28 -7.23   96.9  P
 26.00 6027.051  4.076 -1.089  8.01 -6.03 -7.78   32.5  P
 22.01 6032.028  8.132  1.057  8.84 -5.34 -7.57    2.6   
 26.00 6036.456  5.033 -1.586  8.80 -4.65 -7.32    2.9  P
 58.01 6043.373  1.206 -0.480  0.00  0.00  0.00    6.8   
 26.01 6044.538  3.153 -5.494  8.55 -6.53 -7.90    2.9  P
 26.01 6049.438 10.714 -0.374  9.03 -5.28 -7.59    7.0   
 26.00 6056.004  4.733 -0.460  8.32 -4.97 -7.13   47.1  P
 26.00 6057.253  4.991 -1.344  8.80 -3.77 -7.33    3.2  P
 26.01 6060.967  7.804 -1.689  8.89 -5.72 -7.43   10.7  P
 26.00 6065.481  2.608 -1.530  8.07 -6.29 -7.58   74.0  P
 14.00 6076.925  5.964 -2.008  7.53 -3.83 -6.69    4.7   
 26.00 6078.491  4.795 -0.323  8.31 -5.06 -7.41   52.1  P
 26.01 6084.102  3.200 -3.780  8.54 -6.53 -7.89   54.6  P
 28.00 6086.282  4.266 -0.530  8.44 -4.04 -7.22   28.4   
 24.01 6089.632  6.487 -1.445  8.45 -6.53 -7.78   16.2   
 14.00 6091.919  5.871 -1.463  7.89 -2.76 -6.87   12.2   
 26.00 6093.642  4.608 -1.500  8.33 -4.57 -7.20    6.7  P
 26.00 6094.372  4.652 -1.940  8.33 -4.04 -7.18    4.9  P
 28.00 6108.116  1.677 -2.600  7.81 -6.12 -7.71   19.5   
 28.00 6111.070  4.088 -0.870  8.20 -3.60 -7.21   16.9   
 26.01 6113.319  3.221 -4.110  8.54 -6.53 -7.89   32.3  P
 40.01 6114.852  1.665 -1.400  0.00  0.00  0.00    6.4   
 20.00 6122.217  1.886 -0.316  7.86 -5.32 -7.19   66.4   
 26.00 6127.906  4.143 -1.399  8.00 -6.02 -7.79   15.3  P
 26.00 6136.614  2.454 -1.400  7.96 -6.08 -7.61  105.6  P
 26.00 6137.691  2.588 -1.403  8.08 -6.29 -7.59   88.2  P
 14.00 6142.483  5.619 -1.296  7.90 -3.57 -7.13   10.3   
 26.01 6147.734  3.889 -2.827  8.50 -6.53 -7.87  120.1  P
 26.01 6149.246  3.889 -2.720  8.50 -6.53 -7.87  112.2  P
 26.01 6150.095  3.221 -4.817  8.54 -6.53 -7.89    8.3  P
 26.00 6151.617  2.176 -3.299  8.29 -6.16 -7.70    4.7  P
 11.00 6154.226  2.102 -1.547  7.85 -4.39  0.00   12.2   
 14.00 6155.134  5.619 -0.755  7.90 -3.16 -7.13   46.3   
 11.00 6160.747  2.104 -1.246  7.85 -4.39  0.00   26.1   
 20.00 6162.173  1.899 -0.090  7.86 -5.32 -7.19   84.5   
 26.00 6165.359  4.143 -1.474  8.00 -6.02 -7.78   13.4  P
 20.00 6166.439  2.521 -1.142  7.27 -5.00 -7.15    6.9   
 20.00 6169.563  2.526 -0.478  7.27 -4.99 -7.15   24.0   
 26.00 6170.506  4.795 -0.440  8.30 -4.99 -7.12   47.6  P
 28.00 6176.811  4.088 -0.260  8.21 -4.84 -7.23   49.8   
 26.01 6179.390  5.569 -2.797  8.47 -6.53 -7.90   25.1  P
 26.00 6180.202  2.728 -2.586  8.21 -5.91 -7.61   10.6  P
 26.00 6185.693  5.649 -0.625  7.90 -4.91 -7.51    8.5  P
 28.00 6186.711  4.105 -0.960  8.33 -4.37 -7.22   17.3   
 26.00 6187.989  3.943 -1.720  7.75 -5.38 -7.18   14.0  P
 26.00 6191.557  2.433 -1.417  7.99 -6.08 -7.62  106.6  P
 14.00 6194.416  5.871 -2.076  7.89 -2.59 -6.86    7.0   
 26.01 6199.190  5.569 -2.941  8.55 -6.53 -7.90   11.5  P
 26.00 6200.312  2.608 -2.437  8.08 -6.29 -7.59   16.5  P
 26.00 6213.429  2.223 -2.482  8.30 -6.16 -7.69   24.1  P
 26.00 6216.355  4.733 -1.424  8.41 -4.39 -7.52    9.1  P
 26.00 6219.280  2.198 -2.433  8.29 -6.16 -7.69   34.3  P
 71.01 6221.890  1.542 -0.760  0.00  0.00  0.00   22.3   
 28.00 6223.984  4.105 -0.910  8.35 -4.87 -7.22   14.9   
 26.00 6230.722  2.559 -1.281  8.07 -6.09 -7.60  104.9  P
 26.00 6232.640  3.654 -1.223  8.08 -5.38 -7.54   32.5  P
 14.00 6237.319  5.614 -0.975  7.91 -2.72 -7.13   26.3   
 26.01 6238.386  3.889 -2.754  8.50 -6.53 -7.87  122.6  P
 26.01 6239.943  3.889 -3.573  8.50 -6.53 -7.87   46.6  P
 14.00 6243.815  5.616 -1.244  7.91 -3.50 -7.13   25.4   
 14.00 6244.466  5.616 -1.091  7.91 -3.49 -7.13   20.0   
 26.00 6246.318  3.603 -0.733  8.08 -5.38 -7.22   69.9  P
 26.01 6247.557  3.892 -2.310  8.50 -6.53 -7.87  180.4  P
 26.01 6248.907  5.511 -2.784  8.56 -6.62 -7.77   23.8  P
 26.00 6252.555  2.404 -1.687  8.02 -6.07 -7.62   71.6  P
 28.00 6259.595  4.089 -1.237  8.45 -4.81 -7.52    8.5   
 57.01 6262.290  0.403 -1.220  0.00  0.00  0.00   14.5   
 26.00 6265.132  2.176 -2.550  8.30 -6.16 -7.70   26.1  P
 26.00 6271.278  3.332 -2.703  8.23 -5.41 -7.28    4.1  P
 26.00 6282.804  5.633 -0.582  7.90 -4.61 -7.49   10.4  P
 26.00 6286.132  5.616 -0.566  7.81 -3.84 -7.13   10.3  P
 26.01 6291.826 10.930  0.348  9.11 -5.56 -7.59    6.5  P
 26.00 6297.792  2.223 -2.740  8.29 -6.16 -7.69   17.5  P
 14.00 6299.599  5.984 -1.658  7.33 -2.53 -6.79   14.3   
 26.00 6301.499  3.654 -0.718  8.08 -5.41 -7.54   68.6  P
 26.00 6302.493  3.686 -0.968  8.08 -5.39 -7.54   35.5  P
 26.01 6305.296  6.219 -2.094  8.60 -6.53 -7.87   31.6  P
 26.01 6307.520  2.828 -5.566  8.47 -6.53 -7.91    5.6  P
 57.01 6320.376  0.173 -1.610  0.00  0.00  0.00   10.1   
 26.00 6322.685  2.588 -2.426  8.07 -6.09 -7.60   19.8  P
 26.00 6335.329  2.198 -2.177  8.30 -6.16 -7.70   41.7  P
 26.00 6336.823  3.686 -0.856  8.08 -5.38 -7.21   58.2  P
 26.00 6344.147  2.433 -2.923  8.02 -6.07 -7.62   12.7  P
 14.01 6347.109  8.121  0.170  9.08 -5.68 -7.69  238.6   
 26.00 6355.028  2.845 -2.350  8.20 -5.89 -7.60   17.3  P
 26.01 6357.161 10.909  0.235  9.09 -5.27 -7.59    7.6  P
 28.00 6360.811  4.167 -1.027  8.37 -4.54 -7.50    9.4   
 30.00 6362.338  5.796  0.150  0.00  0.00  0.00   41.2   
 26.00 6364.364  4.795 -1.430  8.40 -5.89 -7.15    9.0  P
 28.00 6366.480  4.167 -0.874  8.38 -4.64 -7.50   13.0   
 26.01 6369.459  2.891 -4.160  8.47 -6.53 -7.90   46.5  P
 14.01 6371.371  8.121 -0.040  9.08 -5.68 -7.69  187.1   
 28.00 6378.250  4.154 -0.820  8.39 -4.87 -7.23   17.0   
 26.00 6380.743  4.186 -1.376  7.92 -6.03 -7.79   17.6  P
 26.01 6383.722  5.553 -2.070  8.56 -6.62 -7.77   41.7  P
 28.00 6384.662  4.154 -1.130  8.38 -5.14 -7.23   11.8   
 26.01 6385.458  5.553 -2.715  8.56 -6.51 -7.77   30.3  P
 26.01 6386.724  6.803 -2.643  8.66 -6.50 -7.81    5.5  P
 57.01 6390.480  0.321 -1.410  0.00  0.00  0.00   12.7   
 26.00 6393.600  2.433 -1.432  8.05 -6.06 -7.62   85.0  P
 26.00 6400.000  3.603 -0.290  8.07 -5.41 -7.23  116.8  P
 16.00 6403.569  7.866 -1.683  7.58 -4.02 -7.07    4.9   
 26.00 6408.017  3.686 -1.018  8.08 -5.41 -7.54   53.8  P
 26.00 6411.648  3.654 -0.595  8.08 -5.38 -7.22   83.0  P
 26.01 6416.919  3.892 -2.650  8.50 -6.53 -7.87  109.9  P
 26.00 6419.948  4.733 -0.240  8.41 -4.38 -7.19   61.1  P
 26.00 6421.350  2.279 -2.027  6.88 -6.13 -7.62   62.9  P
 28.00 6424.851  4.167 -1.355  8.38 -4.03 -7.51    5.5   
 26.00 6430.845  2.176 -2.006  8.29 -6.16 -7.70   62.3  P
 26.01 6432.676  2.891 -3.520  8.47 -6.53 -7.90   99.9  P
 14.00 6437.703  5.862 -2.053  7.50 -3.85 -6.92   11.9   
 20.00 6439.075  2.526  0.390  7.65 -6.07 -7.57   86.3   
 26.01 6442.958  5.549 -2.671  8.47 -6.41 -7.77   25.7  P
 26.01 6446.407  6.223 -1.960  8.64 -6.53 -7.87   26.6  P
 20.00 6449.808  2.521 -0.502  7.67 -6.07 -7.57   21.9   
 26.01 6456.380  3.904 -2.100  8.50 -6.53 -7.87  214.2   
 20.00 6462.567  2.523  0.262  7.65 -6.07 -7.57   88.1   
 26.00 6469.192  4.835 -0.770  8.40 -4.76 -7.15   27.5  P
 20.00 6471.662  2.526 -0.686  7.65 -6.07 -7.57   15.6   
 26.00 6475.623  2.559 -2.942  7.96 -6.08 -7.61   15.0  P
 26.01 6482.204  6.219 -1.853  8.52 -6.53 -7.87   48.2  P
 26.01 6493.041  5.585 -2.695  8.56 -6.51 -7.76   19.0  P
 20.00 6493.781  2.521 -0.109  7.64 -6.07 -7.57   35.1   
 26.00 6494.980  2.404 -1.273  8.01 -6.08 -7.63  115.4  P
 20.00 6499.650  2.523 -0.818  7.64 -6.07 -7.57   11.2   
 38.00 6503.991  2.259  0.320  0.00  0.00  0.00    5.7   
 26.01 6506.341  5.589 -2.899  8.46 -6.57 -7.77   12.8  P
 26.01 6516.077  2.891 -3.320  8.47 -6.53 -7.90  146.7  P
 26.01 6517.029  5.585 -2.835  8.56 -6.49 -7.77   21.0  P
 26.00 6533.928  4.559 -1.460  8.41 -4.47 -7.18   15.5  P
 16.00 6538.596  8.046 -0.835  7.78 -3.57 -6.99   11.7   
 26.00 6546.237  2.759 -1.536  8.07 -6.28 -7.63   47.2  P
 14.00 6583.707  5.954 -1.741  7.70 -3.26 -6.90    4.6   
  6.00 6587.610  8.537 -1.003  8.10 -3.44 -7.26   16.0   
 26.00 6592.912  2.728 -1.473  8.08 -6.28 -7.63   66.5  P
 26.00 6593.869  2.433 -2.422  8.01 -6.08 -7.63   22.1  P
 28.00 6598.598  4.236 -0.980  8.33 -4.64 -7.22   13.4   
 21.01 6604.601  1.357 -1.309  8.18 -6.56 -7.85    5.7   
 22.01 6605.882  4.009 -1.440  8.28 -6.46 -7.84    5.2   
 22.01 6606.950  2.061 -2.790  8.16 -6.46 -7.85    4.5   
 26.00 6609.109  2.559 -2.692  7.99 -6.08 -7.61   15.4  P
 39.01 6613.732  1.748 -1.110  8.47 -6.36 -7.76   40.2   
 26.00 6633.748  4.559 -0.799  8.43 -6.05 -7.20   42.8  P
 28.00 6635.122  4.419 -0.820  8.23 -5.16 -7.23   11.4   
 28.00 6643.630  1.677 -2.220  8.10 -6.14 -7.73   34.5   
 26.00 6677.985  2.692 -1.418  8.07 -6.09 -7.64   83.1  P
 22.01 6680.134  3.095 -1.890  8.35 -6.33 -7.84    7.5   
 13.00 6696.023  3.143 -1.347  0.00  0.00  0.00   15.1   
 13.00 6698.673  3.143 -1.647  0.00  0.00  0.00    7.8   
 26.00 6703.565  2.759 -3.160  8.08 -6.28 -7.63    4.4  P
 26.00 6705.100  4.607 -1.382  8.40 -4.47 -7.48   17.8  P
 26.00 6715.381  4.608 -1.640  8.33 -5.62 -7.24    8.1  P
 26.00 6716.236  4.580 -1.920  7.81 -5.88 -7.70    4.1  P
 20.00 6717.681  2.709 -0.524  7.86 -4.90 -7.14   27.1   
 14.00 6721.848  5.862 -1.527  7.39 -3.10 -7.02   17.5   
 26.00 6725.355  4.103 -2.300  8.40 -5.38 -7.18    2.8  P
 26.00 6726.666  4.607 -1.094  8.37 -4.66 -7.50   14.7  P
 60.01 6727.690  1.813 -0.630  0.00 -5.60  0.00    2.6   
 26.00 6729.012  5.446 -1.379  8.47 -4.56 -7.43    3.8  P
 26.00 6733.150  4.638 -1.580  8.40 -5.31 -7.25    6.8  P
 24.00 6734.200  4.193 -0.957  7.81 -5.26 -7.28    2.8   
 26.00 6737.985  4.559 -1.750  8.43 -4.30 -7.21    9.4  P
 14.00 6741.628  5.984 -1.750  7.50 -3.60 -6.92    9.0   
 26.00 6750.151  2.424 -2.621  6.74 -6.13 -7.61   15.5  P
 26.00 6752.707  4.638 -1.204  8.41 -5.40 -7.25   12.9  P
 28.00 6767.772  1.826 -2.140  8.11 -6.12 -7.76   36.0   
 28.00 6772.315  3.658 -0.980  8.28 -5.33 -7.23   25.5   
 57.01 6774.268  0.126 -1.820  0.00  0.00  0.00    7.8   
 28.00 6782.502  5.343 -0.761  8.98 -5.02 -7.53    5.6   
 26.00 6793.619  4.795 -1.329  8.40 -4.69 -7.51    5.7  P
 39.01 6795.416  1.738 -1.030  8.46 -6.36 -7.76   33.6   
 14.00 6800.596  5.964 -1.945  8.08 -4.07 -6.94    4.6   
 26.00 6810.262  4.607 -0.986  8.41 -6.05 -7.20   18.2  P
 28.00 6813.609  5.343 -0.360  8.98 -5.04 -7.53    8.8   
 27.00 6814.944  1.956 -1.900  7.53 -6.21 -7.75    3.9   
 26.00 6820.371  4.638 -1.320  8.39 -4.47 -7.19   11.2  P
 26.00 6837.005  4.593 -1.687  7.85 -6.12 -7.70    4.5  P
 26.00 6838.827  5.840 -0.361  7.96 -4.91 -7.51   15.0  P
 26.00 6841.338  4.607 -0.750  8.42 -5.33 -7.26   32.1  P
 26.00 6842.685  4.638 -1.320  8.36 -4.66 -7.19   11.7  P
 26.00 6843.655  4.549 -0.930  8.43 -5.29 -7.26   24.3  P
 14.00 6848.580  5.862 -1.528  7.56 -4.01 -7.04    7.0   
 26.00 6850.435  5.458 -1.053  8.08 -4.14 -7.38    4.4  P
 26.00 6855.161  4.559 -0.742  8.43 -5.00 -7.53   43.5  P
 26.00 6857.249  4.076 -2.150  7.25 -6.03 -7.82    6.7  P
 26.00 6858.148  4.608 -0.930  8.43 -5.45 -7.25   27.2  P
 26.00 6945.204  2.424 -2.482  6.88 -6.13 -7.61   23.9  P
 26.00 6947.488  4.584 -1.611  7.71 -5.52 -7.66    5.8  P
 26.00 6951.245  4.559 -0.908  8.50 -5.20 -7.54   19.8  P
 28.00 6955.028  3.706 -1.528  8.10 -5.33 -7.56   10.2   
 26.01 6966.970  6.209 -2.904  8.47 -6.53 -7.87    5.2  P
 26.00 6975.426  5.828 -0.215  7.98 -4.61 -7.49   10.2  P
 14.00 6976.513  5.954 -1.170  7.52 -3.65 -7.02   25.9   
 24.00 6979.794  3.464 -0.410  8.42 -3.65 -7.21    5.2   
 26.00 6986.516  5.814 -0.553  8.03 -3.84 -7.13    6.7  P
 14.00 6992.878  5.871 -1.451  7.93 -2.98 -7.12    8.2   
 22.01 6998.930  3.124 -1.280  8.26 -6.33 -7.85   24.0   
 26.00 6999.883  4.103 -1.560  8.41 -5.27 -7.21   14.5  P
 14.00 7003.569  5.964 -0.890  7.67 -4.28 -7.01   29.6   
 22.01 7004.686  3.095 -1.869  8.35 -6.33 -7.84   12.9   
 26.00 7007.965  4.178 -2.060  8.30 -5.38 -7.18    6.8  P
 26.00 7016.390  4.154 -1.260  8.42 -5.37 -7.19   39.8  P
 14.00 7017.653  5.871 -1.032  7.93 -3.57 -7.13   19.8   
 26.00 7022.952  4.191 -1.250  8.41 -5.31 -7.18   27.8  P
 26.00 7032.309  5.825 -0.348  7.84 -3.84 -7.13   10.3  P
 14.00 7034.901  5.871 -0.880  7.95 -3.63 -7.13   43.5   
 26.00 7038.220  4.218 -1.300  8.42 -5.17 -7.17   23.9  P
 13.01 7042.083 11.317  0.350  0.00 -5.23  0.00   19.4   
 26.00 7044.635  4.956 -1.640  8.73 -4.81 -7.19    7.0  P
 57.01 7066.198  0.000 -1.940  0.00  0.00  0.00   16.6   
 26.00 7068.409  4.076 -1.380  8.20 -5.85 -7.75   23.4  P
 59.02 7076.612  0.173 -1.429  0.00  0.00  0.00    9.7   
 62.01 7082.360  0.885 -0.950  0.00  0.00  0.00    5.6   
  6.00 7087.825  8.647 -1.442  8.35 -3.94 -6.87    8.4   
 26.00 7090.383  4.231 -1.210  8.42 -5.17 -7.17   25.6  P
 26.00 7091.921  4.956 -1.298  8.73 -4.66 -7.51    4.2  P
  6.00 7100.116  8.643 -1.470  8.04 -4.27 -7.24    9.3   
 26.00 7107.459  4.186 -1.343  7.59 -6.03 -7.82    4.7   
  6.00 7108.927  8.640 -1.594  7.98 -4.32 -7.23    6.3   
  6.00 7111.461  8.640 -1.085  7.50 -4.13 -6.87   14.2   
  6.00 7113.171  8.647 -0.773  7.44 -4.13 -6.87   21.8   
  6.00 7116.981  8.647 -0.907  8.04 -4.27 -7.24   19.8   
  6.00 7119.658  8.643 -1.148  7.98 -4.32 -7.23   13.0   
 28.00 7122.197  3.542  0.040  8.27 -4.81 -7.24   93.6   
 26.00 7127.567  4.988 -1.046  8.73 -4.39 -7.52    7.5  P
 26.00 7129.341  5.064 -1.126  8.80 -5.01 -7.31    6.9  P
 26.00 7130.921  4.218 -0.790  8.42 -5.31 -7.17   44.8  P
 26.00 7132.986  4.076 -1.628  7.80 -5.86 -7.79   12.5  P
 26.01 7135.034  6.209 -2.602  8.59 -6.53 -7.87   13.2  P
 26.00 7142.517  4.956 -0.848  8.73 -4.77 -7.51   12.8  P
 26.00 7145.306  4.607 -1.145  8.49 -5.20 -7.54   10.2  P
 20.00 7148.150  2.709  0.137  7.66 -6.01 -7.80   55.4   
 26.00 7155.630  5.010 -0.725  8.73 -4.81 -7.51   12.0  P
  8.00 7156.701 12.729  0.288  8.76 -5.35  0.00    2.9   
 26.00 7164.447  4.191 -0.372  8.41 -5.37 -7.55   68.6  P
 22.01 7214.729  2.590 -1.740  8.31 -6.49 -7.82   19.3   
 14.00 7218.470  6.191 -1.163  6.66 -2.49 -6.86    7.2   
 26.00 7219.682  4.076 -1.690  8.23 -5.75 -7.74   10.3  P
 26.00 7221.202  4.559 -1.184  8.52 -5.11 -7.54   12.6  P
 26.01 7222.391  3.889 -3.360  8.56 -6.53 -7.87   55.0  P
 26.00 7223.657  3.017 -2.225  8.21 -5.91 -7.73    9.8  P
 26.01 7224.478  3.889 -3.240  8.56 -6.53 -7.87   57.6  P
 26.00 7239.866  4.209 -1.852  7.85 -5.37 -7.55   13.2  P
 16.00 7243.118  8.045 -1.015  8.02 -3.99 -7.12   10.1   
 14.00 7250.627  5.619 -1.220  7.95 -3.81 -7.32   27.1   
 39.01 7264.161  1.839 -1.500  8.46 -6.34 -7.76   23.1   
 26.01 7264.922  6.223 -2.493  8.60 -6.53 -7.87    9.6  P
 14.00 7275.296  5.616 -0.848  8.01 -3.63 -6.92   22.3   
 26.01 7287.233  6.219 -2.562  8.59 -6.53 -7.87   10.4  P
 26.00 7293.043  4.256 -0.897  8.32 -5.31 -7.55   44.9  P
 26.00 7294.996  4.607 -1.489  8.54 -5.38 -7.54    8.3  P
 28.00 7297.696  5.631 -0.516  8.88 -3.59 -7.17    5.0   
 26.00 7300.529  4.988 -1.026  8.73 -4.04 -7.52   12.5  P
 26.01 7301.560  3.892 -3.680  8.46 -6.53 -7.88   33.3  P
 26.00 7306.562  4.178 -1.740  8.31 -5.27 -7.21   10.8  P
 26.01 7308.068  3.889 -3.145  8.56 -6.53 -7.88   91.5  P
 26.01 7310.205  3.889 -3.518  8.56 -6.53 -7.88   52.3  P
 20.00 7326.145  2.933 -0.208  8.41 -5.16 -7.64   23.2   
 28.00 7327.648  3.796 -1.770  8.18 -5.33 -7.24    4.5   
 26.00 7333.559  4.256 -1.701  8.30 -5.38 -7.54    5.8  P
 26.01 7334.672  7.269 -2.147  8.62 -6.52 -7.87    5.5  P
 25.01 7347.826  3.713 -3.165  8.45 -6.49 -7.86    6.9   
 26.01 7352.698  3.904 -4.531  8.46 -6.53 -7.89    6.9  P
 26.00 7363.922  4.956 -1.205  8.73 -4.45 -7.51    6.3  P
 14.00 7373.004  5.984 -1.180  7.61 -3.96 -7.05   11.4   
 14.00 7375.246  6.191 -1.049  6.62 -2.65 -6.86   13.6   
 26.00 7376.480  5.999  0.089  8.11 -5.13 -7.54   14.1  P
 28.00 7381.931  5.364 -0.060  8.89 -4.80 -7.30   14.5   
 26.00 7382.916  4.607 -1.558  8.50 -5.31 -7.54    5.0  P
 28.00 7385.238  2.740 -2.070  7.85 -6.20 -7.75   12.9   
 25.01 7387.190  3.713 -2.531  8.45 -6.49 -7.86   19.7   
 28.00 7393.599  3.606 -0.758  7.85 -4.81 -7.56   72.1   
 26.00 7396.507  4.988 -1.640  8.73 -4.38 -7.21    4.4  P
 24.00 7400.179  2.900 -0.111  7.95 -5.29 -7.18   24.8   
 14.00 7405.772  5.614 -0.820  7.99 -4.00 -6.95   61.6   
 26.00 7411.153  4.283 -0.299  8.32 -5.31 -7.55   62.8  P
 28.00 7414.502  1.986 -2.480  8.11 -6.13 -7.71   21.4   
 26.00 7418.666  4.143 -1.376  8.02 -6.02 -7.77   10.7  P
 24.01 7419.646  4.750 -2.635  8.37 -6.49 -7.85    8.9   
 28.00 7422.275  3.635 -0.140  8.16 -5.46 -7.23   77.8   
 14.00 7423.496  5.619 -0.176  7.98 -4.35 -6.95   69.4   
 25.01 7432.300  3.710 -2.487  8.45 -6.49 -7.86   24.6   
 28.00 7433.462  5.413 -0.449  8.63 -4.81 -7.44    6.0   
 26.00 7435.591  5.309 -0.716  8.19 -4.03 -7.26   12.6  P
 26.00 7440.911  4.913 -0.573  8.74 -3.96 -7.52   22.2  P
  7.00 7442.298 10.330 -0.401  0.00  0.00 -7.40    4.1   
 26.00 7445.748  4.256 -0.102  8.32 -5.37 -7.55   84.5  P
 26.01 7449.329  3.889 -3.090  8.56 -6.53 -7.88   61.5  P
  7.00 7468.312 10.336 -0.183  0.00  0.00 -7.40    8.5   
 70.01 7477.607  6.014 -0.950  0.00  0.00  0.00    5.1   
 26.01 7479.693  3.892 -3.680  8.47 -6.53 -7.88   24.5  P
 28.00 7481.473  5.494 -0.190  8.86 -5.80 -7.30   10.7   
  6.00 7483.441  8.771 -1.372  8.17 -4.06 -7.25   11.1   
 26.00 7491.647  4.301 -0.900  8.32 -5.31 -7.55   23.7  P
 26.00 7495.065  4.220  0.052  8.32 -5.27 -7.55  105.3  P
 26.00 7498.530  4.143 -2.250  8.06 -6.02 -7.77    4.4  P
 26.00 7507.265  4.415 -1.485  8.23 -5.28 -7.54   21.2  P
 26.00 7511.018  4.178  0.099  8.31 -5.33 -7.55  129.1  P
 26.01 7513.176  9.654  0.294  8.98 -5.72 -7.68   26.7  P
 26.01 7515.102  5.823 -2.369  8.50 -6.41 -7.76   24.5  P
 26.01 7515.830  3.904 -3.460  8.56 -6.53 -7.88   43.9  P
 28.00 7522.759  3.658 -0.465  8.27 -5.46 -7.56   52.1   
 28.00 7525.110  3.635 -0.433  8.17 -4.81 -7.56   44.5   
 28.01 7528.960  7.077 -2.305  8.68 -6.59 -7.91    5.5   
 26.00 7531.143  4.371 -0.951  8.22 -5.29 -7.54   49.0  P
 26.01 7533.368  3.904 -3.600  8.47 -6.53 -7.88   45.8  P
 26.00 7547.896  5.100 -1.350  8.84 -4.81 -7.51    6.2  P
 26.00 7551.104  5.086 -1.630  8.84 -4.39 -7.19    3.5  P
 28.00 7552.488  5.614 -0.022  8.94 -4.03 -7.53    8.6   
 28.00 7555.597  3.847  0.054  8.20 -5.33 -7.56   77.6   
 26.00 7563.010  4.835 -2.047  8.40 -5.40 -7.53    8.3   
 22.01 7564.489  4.009 -1.390  8.26 -6.49 -7.83    4.4   
 26.00 7568.898  4.283 -0.773  8.32 -5.37 -7.55   30.9  P
 28.00 7574.042  3.833 -0.449  8.06 -5.29 -7.56   41.8   
 14.00 7680.266  5.862 -0.690  7.45 -3.83 -7.17   50.6   
 16.00 7686.101  7.868 -0.988  7.64 -4.43 -7.23   15.3   
 12.00 7691.550  5.753 -0.783  0.00  0.00  0.00   19.3   
 14.00 7695.624  6.261 -1.485  7.96 -2.59 -6.86    8.1   
 16.00 7696.698  7.870 -0.843  7.64 -4.43 -7.23   24.4   
 19.00 7698.964  0.000 -0.154  7.60 -5.64 -7.45   77.1   
 26.00 7710.363  4.220 -1.113  8.32 -5.33 -7.55   20.8  P
 26.01 7711.720  3.904 -2.500  8.56 -6.53 -7.88  138.0  P
 28.00 7714.308  1.935 -2.000  8.10 -6.14 -7.73   37.9   
 28.00 7715.575  3.699 -0.357  8.03 -5.46 -7.56   27.2   
 26.00 7719.048  5.033 -1.153  8.84 -4.45 -7.51   10.5  P
 26.00 7723.207  2.279 -3.617  6.75 -6.15 -7.65    5.8  P
 28.00 7727.609  3.679 -0.170  7.95 -4.81 -7.24   70.5   
 66.01 7729.760  1.854 -0.810  0.00  0.00  0.00    4.4   
 26.01 7731.688  9.700 -0.108  8.98 -5.71 -7.68   11.8  P
 14.00 7742.717  6.206 -0.274  6.82 -2.89 -6.98   66.8   
 26.00 7745.513  5.086 -1.170  8.84 -4.04 -7.52    7.7  P
 26.00 7746.595  5.064 -1.284  8.84 -4.38 -7.51    6.1  P
 26.00 7751.108  4.991 -0.754  8.85 -4.69 -7.52   16.9  P
 14.00 7760.628  6.206 -1.261  6.79 -3.17 -7.00    7.2   
  8.00 7771.944  9.146  0.369  7.52 -5.55 -7.47  219.2   
  8.00 7774.166  9.146  0.223  7.52 -5.55 -7.47  186.0   
  8.00 7775.388  9.146  0.002  7.52 -5.55 -7.47  149.5   
 26.01 7777.099  3.200 -5.330  8.47 -6.53 -7.91    4.4  P
 26.00 7780.556  4.473  0.030  8.16 -5.28 -7.54   83.4  P
 28.00 7788.930  1.951 -2.180  8.10 -6.14 -7.73   30.0   
 28.00 7797.580  3.898 -0.185  8.09 -5.33 -7.56   57.2   
 26.01 7801.250  5.905 -2.872  8.50 -6.51 -7.77    7.1  P
 26.00 7802.473  5.086 -1.335  8.84 -4.37 -7.52    5.5  P
 26.00 7807.908  4.991 -0.542  8.85 -3.96 -7.52   26.8  P
 26.00 7810.814  5.033 -1.320  8.84 -4.69 -7.51    6.0  P
 26.01 7817.943  6.219 -2.748  8.58 -6.53 -7.87   10.0  P
 28.00 7826.759  3.699 -0.814  8.04 -4.81 -7.56    6.6   
 26.00 7832.195  4.435  0.112  8.18 -5.29 -7.54   92.3  P
 26.01 7841.385  3.904 -3.896  8.46 -6.53 -7.89   11.3  P
 14.00 7849.966  6.191 -0.714  6.82 -3.01 -6.98   29.9   
 26.01 7851.936  6.226 -2.748  8.58 -6.53 -7.87    7.2  P
 26.00 7855.399  5.064 -1.017  8.84 -4.57 -7.51   10.9  P
  6.00 7860.881  8.851 -1.149  8.19 -4.06 -7.25   10.9   
 28.00 7863.786  4.538 -0.890  8.49 -4.64 -7.50    8.5   
 26.01 7866.556  5.553 -3.044  8.56 -6.52 -7.87    5.6  P
 12.01 7877.054  9.996  0.390  0.00 -4.54  0.00   85.2   
 26.00 7879.756  5.033 -1.650  8.84 -5.28 -7.24    6.4  P
 39.01 7881.881  1.839 -0.570  8.30 -6.34 -7.78   61.9   
 12.01 7896.366  9.999  0.650  0.00 -4.54  0.00  142.3   
 14.00 7912.388  6.099 -1.693  7.71 -3.96 -7.05    9.1   
 28.00 7917.431  3.740 -1.682  7.79 -5.46 -7.56   13.2   
 14.00 7918.383  5.954 -0.610  7.51 -4.10 -7.16   47.8   
 16.00 7923.839  8.416 -0.278  7.00 -3.78 -6.98   35.6   
 14.00 7925.851  6.223 -0.905  8.11 -4.07 -6.94    5.9   
 16.00 7930.231  8.417 -0.681  7.55 -3.78 -6.98   20.2   
 14.00 7932.348  5.964 -0.470  7.61 -4.18 -7.16   69.9   
 26.00 7937.139  4.312  0.228  8.22 -5.27 -7.55  104.0  P
 26.00 7941.087  3.274 -2.286  8.20 -5.88 -7.60    6.5  P
 14.00 7944.001  5.984 -0.310  7.46 -3.93 -7.16   79.6   
 26.00 7945.846  4.386  0.227  8.21 -5.38 -7.54   99.8  P
  8.00 7950.803 12.541  0.340  8.47 -5.54  0.00    5.5   
 22.01 7953.551  4.009 -1.500  8.32 -6.47 -7.82    5.3   
 26.00 7955.692  5.033 -1.117  8.84 -4.69 -7.52   10.2  P
 26.00 7959.142  5.033 -1.212  8.84 -4.69 -7.52    6.4  P
 14.00 7970.307  5.964 -1.470  7.51 -4.10 -7.16   11.7   
 26.00 7998.944  4.371  0.151  8.24 -5.37 -7.55   97.7  P
 14.00 8006.459  6.261 -1.722  7.97 -2.56 -6.98    5.4   
 14.00 8008.387  6.079 -1.827  8.34 -3.98 -7.06    3.6   
 26.00 8024.543  6.134 -0.280  7.94 -5.13 -7.54    7.9  P
 14.00 8026.940  6.261 -1.004  7.97 -3.06 -6.98   17.7   
 26.00 8028.312  4.473 -0.689  8.16 -5.29 -7.54   26.5  P
 26.01 8031.303  3.967 -5.076  8.56 -6.62 -7.79    7.1   
 14.00 8035.618  5.984 -1.372  7.61 -4.18 -7.16   12.8   
 26.00 8046.046  4.415  0.032  8.25 -5.31 -7.55   86.2  P
  6.00 8058.612  8.851 -1.275  8.09 -4.27 -7.24    6.2   
 26.01 8060.159  6.803 -2.331  8.63 -6.50 -7.81    7.9  P
  6.00 8062.360  8.847 -1.855  8.04 -4.32 -7.23    4.0   
 14.00 8073.028  6.274 -1.381  7.97 -2.58 -6.98    3.6   
 26.01 8074.304  7.473 -2.060  8.55 -6.41 -7.78    4.5  P
  6.00 8078.480  8.848 -1.816  8.02 -4.32 -7.23    6.3   
 26.00 8080.545  3.301 -2.711  8.20 -5.88 -7.73   10.9  P
  6.00 8083.790  8.851 -1.732  8.04 -4.32 -7.23    4.5   
 26.00 8085.171  4.446 -0.121  8.26 -5.17 -7.55   72.3  P
 26.00 8089.353  5.067 -1.147  8.26 -5.80 -7.73    5.8  P
 26.00 8096.875  4.076 -1.776  7.78 -6.03 -7.80   10.5  P
 26.01 8101.483  9.905 -0.344  8.86 -5.71 -7.68    6.1  P
 25.01 8110.386  5.377 -1.914  8.45 -6.47 -7.86    9.1   
 18.00 8115.311 11.549  0.407  7.57 -5.40  0.00    4.9   
 26.00 8133.329  6.129 -0.428  8.15 -4.91 -7.51    8.6  P
 14.00 8154.868  6.099 -1.766  8.38 -4.25 -7.06    7.8   
 26.00 8171.140  5.796 -0.787  8.45 -4.41 -7.45    8.0  P
 26.00 8178.992  4.312 -1.555  8.22 -5.33 -7.55   12.9  P
 11.00 8183.256  2.102  0.237  0.00  0.00 -7.23  200.8   
  7.00 8184.861 10.330 -0.305  0.00  0.00 -7.43    6.3   
 26.00 8186.796  4.913 -0.960  8.73 -5.89 -7.47   14.0  P
  7.00 8188.012 10.326 -0.298  0.00  0.00 -7.43    3.5   
 11.00 8194.824  2.104  0.492  0.00  0.00 -7.23  262.1   
 26.00 8198.920  4.435 -0.566  8.18 -5.38 -7.54   35.2  P
 20.01 8201.722  7.505  0.343  8.29 -4.98 -7.43  103.7   
 26.00 8207.741  4.446 -0.856  8.25 -5.31 -7.55   19.9  P
 12.00 8213.034  5.753 -0.509  0.00  0.00  0.00   40.0   
 12.01 8213.987  9.996 -0.270  0.00 -4.77  0.00   28.8   
  7.00 8216.336 10.336  0.138  0.00  0.00 -7.43   15.8   
 26.00 8220.377  4.320  0.275  8.26 -5.33 -7.55  140.6  P
  7.00 8223.128 10.330 -0.275  0.00  0.00 -7.43    7.2   
 26.01 8228.987  9.700  0.213  8.73 -5.71 -7.62   11.0  P
 26.00 8232.316  4.415 -0.777  8.25 -5.37 -7.55   32.8  P
 12.01 8234.636  9.999  0.030  0.00 -4.77  0.00   51.4   
  7.00 8242.389 10.336 -0.272  0.00  0.00 -7.43    7.3   
 20.01 8248.796  7.515  0.556  8.24 -4.60 -7.41  140.3   
 26.01 8250.353  5.222 -3.350  8.54 -6.53 -7.89    9.7  P
 20.01 8254.721  7.515 -0.398  8.25 -4.60 -7.41   39.5   
 26.00 8275.891  4.956 -1.407  8.73 -5.62 -7.53    4.1  P
 26.01 8287.877  9.654  0.749  8.71 -5.72 -7.64   54.7  P
 26.00 8293.512  3.301 -2.175  8.20 -5.89 -7.73    9.0  P
 26.01 8298.166  9.941 -0.289  8.86 -5.71 -7.68    5.1  P
 26.00 8327.055  2.198 -1.525  7.36 -6.12 -7.72  119.7  P
 26.00 8328.949  5.587 -0.959  8.03 -3.89 -7.26    5.0  P
 26.01 8330.592  6.219 -2.538  8.52 -6.53 -7.87   12.4  P
 26.00 8331.914  4.386 -0.553  8.22 -5.27 -7.55   69.3  P
  6.00 8335.147  7.685 -0.437  8.72 -5.21 -7.28  131.7   
 26.00 8339.402  4.435 -1.020  8.20 -5.37 -7.55   43.8  P
 26.01 8357.240  9.736  0.003  8.70 -5.71 -7.64   18.4  P
 26.00 8360.793  4.473 -1.688  8.19 -5.31 -7.55   16.0  P
 26.00 8365.631  3.252 -2.047  8.21 -5.91 -7.73   16.4  P
 17.00 8375.943  8.922  0.460  0.00 -5.33 -7.42   21.9   
 26.00 8387.771  2.176 -1.493  7.35 -6.12 -7.73  125.8  P
 26.01 8420.561  9.736 -0.059  8.73 -5.71 -7.62    7.4  P
 26.00 8424.141  4.956 -1.156  8.73 -5.89 -7.47   22.0  P
 17.00 8428.251  9.030 -0.190  0.00 -5.33 -7.39    5.6   
 26.00 8439.570  4.549 -0.591  8.24 -5.29 -7.54   30.9  P
 14.00 8443.969  5.871 -0.884  7.98 -4.52 -7.32   18.6   
 16.00 8449.559  8.045 -1.211  8.10 -4.36 -7.21    9.0   
 16.00 8452.144  8.046 -0.984  8.10 -4.36 -7.21   13.5   
 26.00 8468.406  2.223 -2.072  7.36 -6.12 -7.72   57.7  P
 26.00 8471.743  4.956 -1.019  8.73 -5.33 -7.53   10.3  P
 26.01 8486.219  6.724 -2.477  8.60 -6.53 -7.89    9.9  P
 26.01 8490.102  9.736  0.181  8.73 -5.71 -7.63   16.7  P
 26.00 8514.071  2.198 -2.229  7.35 -6.12 -7.73   51.8  P
 26.00 8515.108  3.018 -2.073  7.96 -6.08 -7.77   17.6  P
 26.00 8517.305  6.132 -0.259  8.16 -3.84 -7.13    4.9  P
 26.00 8518.426  6.150 -0.245  8.21 -4.61 -7.49    5.0  P
 40.01 8525.133  2.409 -1.000  0.00  0.00  0.00   12.3   
 26.00 8526.669  4.913 -0.760  8.73 -5.00 -7.53   28.8  P
 14.00 8536.163  6.181 -0.574  7.14 -3.63 -7.13   35.1   
 26.00 8582.257  2.990 -2.134  7.99 -6.08 -7.78   21.6  P
 26.00 8592.951  4.956 -1.086  8.73 -4.30 -7.50   11.8  P
 26.00 8611.803  2.845 -1.926  6.72 -6.13 -7.64   36.6  P
 26.00 8613.939  4.988 -1.246  8.73 -5.89 -7.47   10.1  P
 26.00 8616.280  4.913 -0.707  8.79 -5.09 -7.52   16.3  P
 16.00 8617.090  8.408 -1.024  8.44 -3.97 -7.08   17.3   
 26.00 8621.601  2.949 -2.321  8.02 -6.07 -7.78   15.4  P
 26.00 8622.743  6.150 -1.367  8.16 -3.84 -7.13    5.6   
 16.00 8626.540  8.408 -1.157  8.44 -3.94 -7.08   15.2   
  7.00 8629.235 10.690  0.077  0.00  0.00 -7.36    8.9   
 16.00 8633.123  8.409 -0.696  8.42 -3.94 -7.08   35.8   
 14.00 8646.371  6.206 -1.620  7.05 -3.24 -7.12    6.4   
 14.00 8648.465  6.206  0.139  7.10 -3.34 -7.13  108.4   
 16.00 8655.172  8.409 -1.198  8.42 -3.88 -7.08    8.7   
 26.00 8674.746  2.832 -1.800  6.74 -6.13 -7.65   44.9  P
  7.00 8683.403 10.330  0.105  0.00  0.00 -7.44   16.7   
 14.00 8686.352  6.206 -0.814  7.10 -3.16 -7.13   29.7   
 26.00 8688.623  2.176 -1.212  7.34 -6.12 -7.73  191.9  P
 26.00 8699.454  4.956 -0.380  8.74 -5.52 -7.51   34.8  P
 26.00 8763.966  4.652 -0.146  8.24 -5.28 -7.54   58.8  P
 14.00 8766.418  5.964 -1.607  7.76 -4.37 -7.20    8.3   
 25.01 8769.175  9.244  0.510  8.72 -5.70 -7.62    6.8   
 13.00 8772.865  4.021 -0.316  0.00  0.00 -6.68   44.8   
 13.00 8773.896  4.022 -0.161  0.00  0.00 -6.68   53.9   
 14.00 8780.748  6.223 -1.751  8.40 -3.20 -7.06   13.8   
 26.00 8784.440  4.956 -1.593  8.73 -5.00 -7.53   14.1   
 26.00 8793.341  4.608 -0.092  8.24 -5.29 -7.54   85.7  P
 26.00 8796.484  4.956 -1.229  8.82 -4.84 -7.53    8.4  P
 26.00 8804.624  2.279 -3.234  7.36 -6.12 -7.67    9.8  P
 12.00 8806.757  4.346 -0.134  8.69  0.00 -7.41  241.3   
 26.00 8808.170  5.010 -1.083  8.72 -4.43 -7.49   11.2  P
 26.00 8824.219  2.198 -1.540  7.34 -6.12 -7.73  134.3  P
 26.00 8838.428  2.858 -2.050  6.74 -6.13 -7.65   39.3  P
 20.01 8912.068  7.047  0.637  8.87 -5.10 -7.51  257.3   
 34.00 8918.803  5.974  1.290  0.00  0.00  0.00   12.3   
 26.00 8920.013  5.064 -0.415  8.84 -5.62 -7.53   28.5  P
 26.00 8922.650  4.991 -1.698  8.85 -5.52 -7.51    4.6  P
 12.00 8923.569  5.394 -1.678  7.79  0.00  0.00   14.6   
 14.00 8925.295  5.954 -1.349  7.76 -4.37 -7.20   15.0   
 20.01 8927.356  7.050  0.811  8.86 -5.10 -7.51  306.1   
 26.00 8929.075  5.086 -0.893  8.84 -5.40 -7.53   18.6  P
 26.00 8945.189  5.033 -0.220  8.84 -5.33 -7.53   45.3  P
 26.01 8946.053  3.904 -4.371  8.49 -6.53 -7.89    8.9  P
 14.00 8949.091  5.964 -1.050  7.84 -4.41 -7.20   22.9   
  6.00 9061.430  7.483 -0.347  8.64 -5.47 -7.36  267.7   
  6.00 9062.470  7.481 -0.455  8.64 -5.47 -7.36  225.1   
 26.01 9075.538  9.905  0.151  8.70 -5.71 -7.63   24.3  P
  6.00 9078.280  7.483 -0.581  8.64 -5.47 -7.36  184.3   
 26.00 9079.579  4.652 -0.809  8.24 -5.29 -7.54   20.1  P
  6.00 9088.508  7.483 -0.430  8.64 -5.47 -7.36  233.0   
  6.00 9094.829  7.488  0.151  8.64 -5.47 -7.36  350.6   
 28.00 9106.318  5.364 -0.110  8.89 -4.82 -7.52   21.2   
  6.00 9111.799  7.488 -0.297  8.64 -5.47 -7.36  248.2   
 26.00 9118.881  2.832 -2.115  8.29 -6.16 -7.79   33.1  P
 17.00 9121.143  8.922  0.210  0.00 -5.31 -7.43   22.8   
 26.01 9122.935  9.849  0.357  8.69 -5.72 -7.62   38.3  P
 26.01 9132.385  9.849  0.426  8.69 -5.72 -7.62   37.3  P
 26.00 9136.792  4.985 -1.666  8.33 -5.10 -7.54   13.5   
 26.00 9146.128  2.588 -2.804  6.12 -6.11 -7.81   10.0  P
 26.00 9164.570  4.913 -1.315  8.80 -5.78 -7.54   17.7  P
 66.01 9171.590  2.158  0.050  0.00  0.00  0.00   18.4   
 26.01 9175.920  9.905  0.479  8.70 -5.71 -7.62   44.6  P
 26.01 9179.492  9.700  0.128  8.91 -5.71 -7.69   24.7  P
 26.01 9187.183  9.700  0.242  8.79 -5.71 -7.65   28.4  P
 26.01 9196.922  9.941 -0.002  8.72 -5.71 -7.63   13.0  P
 26.00 9199.445  5.033 -1.077  8.85 -5.52 -7.51    7.1  P
 26.01 9204.095  9.654  0.608  8.75 -5.72 -7.66   35.9  P
 14.00 9208.345  6.083 -1.400  8.00 -4.29 -7.18   14.8   
 16.00 9212.863  6.525  0.470  7.51 -5.44 -7.38  338.6   
 26.00 9214.499  4.913 -0.743  8.79 -5.45 -7.55   26.2  P
 12.01 9218.250  8.655  0.270  0.00 -5.11  0.00  268.9   


==> anc/ewlines_B.txt <==
 22.01 3900.539  1.131 -0.290  8.31 -6.49 -7.82  219.1   
 26.00 3902.945  1.557 -0.466  8.21 -5.91 -7.61  203.5   
 22.00 3904.783  0.900  0.150  8.21 -5.94 -7.72   36.2   
 14.00 3905.523  1.909 -1.041  8.60 -5.53 -7.36  216.9   
 26.00 3906.479  0.110 -2.243  7.15 -6.22 -7.77  173.4   
 26.00 3907.465  2.759 -1.884  7.13 -6.11 -7.76   20.5  P
 26.00 3907.934  2.759 -1.117  7.59 -6.03 -7.81   67.4  P
 22.01 3913.461  1.116 -0.360  8.31 -6.49 -7.82  293.0   
 23.01 3916.404  1.428 -1.070  8.34 -6.56 -7.86   61.6   
 26.00 3916.730  3.237 -0.584  7.80 -6.09 -7.71   68.1  P
 26.00 3917.180  0.990 -2.155  8.30 -6.16 -7.70   95.1  P
 26.00 3920.257  0.121 -1.746  7.15 -6.22 -7.77  183.8   
 26.00 3922.911  0.052 -1.651  7.19 -6.22 -7.78  208.8   
 22.00 3924.526  0.021 -0.870  8.00 -6.07 -7.76   14.9   
 26.00 3925.200  3.292 -1.400  7.90 -4.66 -7.17   33.9  P
 26.00 3925.643  2.832 -1.032  8.40 -5.75 -7.70   77.5  P
 26.00 3927.919  0.110 -1.522  7.16 -6.22 -7.77  225.4   
 26.00 3929.208  3.252 -1.335  7.85 -6.12 -7.80   60.8  P
 26.00 3930.296  0.087 -1.491  7.17 -6.22 -7.77  153.7   
 26.00 3931.117  3.266 -1.140  8.03 -5.33 -7.26   18.5   
 26.00 3937.327  2.692 -1.459  7.51 -5.99 -7.76   40.1  P
 26.00 3940.877  0.958 -2.600  8.29 -6.16 -7.70   62.0  P
 26.00 3942.440  2.845 -0.951  8.40 -5.75 -7.64  132.7   
 13.00 3944.006  0.000 -0.623  0.00  0.00 -7.32  347.6   
 26.00 3946.994  3.211 -0.998  8.24 -5.09 -7.23   52.0  P
 26.00 3947.531  2.832 -1.223  8.37 -5.75 -7.70   60.2  P
 26.00 3948.097  3.241 -0.560  8.07 -5.52 -7.51   73.1  P
 26.00 3949.952  2.176 -1.251  7.50 -6.15 -7.82   79.8  P
 39.01 3950.349  0.104 -0.490  8.29 -6.23 -7.80   85.5   
 26.00 3951.163  3.274 -0.299  7.99 -5.22 -7.67   79.7  P
 23.01 3951.957  1.476 -0.730  8.38 -6.56 -7.86   60.0   
 26.00 3953.151  3.018 -1.203  8.00 -6.14 -7.59   39.5  P
 26.00 3953.857  2.832 -2.030  8.07 -6.20 -7.81   15.9  P
 28.00 3954.530  3.655 -0.660  8.16 -3.48 -7.27   18.9   
 26.00 3955.341  3.283 -1.010  7.99 -4.43 -7.19   67.7  P
 26.00 3955.955  3.071 -1.530  7.92 -6.08 -7.69   35.6  P
 26.00 3960.278  3.640 -1.171  8.12 -5.27 -7.58   24.2  P
 13.00 3961.520  0.014 -0.323  0.00  0.00 -7.32  177.3   
 26.00 3963.100  3.283 -0.700  7.99 -4.99 -7.20   65.7  P
 24.00 3963.684  2.544  0.620  8.14 -6.03 -7.65   45.8   
 26.00 3964.515  2.845 -1.592  8.37 -5.75 -7.70   37.5  P
 26.00 3966.061  1.608 -1.662  8.21 -5.91 -7.61   66.7  P
 26.01 3974.161  2.704 -4.045  8.50 -6.54 -7.87   58.8   
 26.00 3977.741  2.198 -1.119  7.50 -6.15 -7.82   98.7  P
 39.01 3982.592  0.130 -0.490  8.29 -6.23 -7.80   89.9   
 26.00 3984.660  4.283 -0.914  8.30 -3.56 -7.25   15.9  P
 26.00 3985.387  3.301 -0.993  7.99 -5.22 -7.67   43.4  P
 26.00 3986.171  3.252 -0.613  7.68 -6.11 -7.80   55.2  P
 12.00 3986.753  4.346 -1.060  8.71  0.00  0.00  100.8   
 22.01 3987.606  0.607 -2.730  8.23 -6.39 -7.86   36.0   
 57.01 3988.520  0.403  0.170  0.00  0.00  0.00   43.5   
 26.00 3990.373  3.047 -1.513  8.00 -6.14 -7.66   36.8  P
 27.00 3995.307  0.923 -0.220  7.93 -6.13 -7.68   72.6   
 26.00 3997.392  2.728 -0.479  7.55 -5.75 -7.76  122.6   
 26.00 3998.052  2.692 -0.910  8.23 -5.75 -7.67   93.7  P
 22.00 3998.636  0.048  0.020  7.95 -6.08 -7.65   50.8   
 40.01 3998.965  0.559 -0.520  0.00  0.00  0.00   73.7   
 26.00 4001.661  2.176 -1.901  7.27 -6.14 -7.82   82.4  P
 26.01 4002.072  2.779 -4.481  8.50 -6.54 -7.87   34.0   
 23.01 4002.928  1.428 -1.440  8.30 -6.56 -7.86   30.6   
 26.00 4003.761  3.415 -1.312  8.23 -6.07 -7.65   31.5  P
 23.01 4005.702  1.817 -0.450  8.31 -6.54 -7.85   98.9   
 26.00 4006.311  3.267 -0.990  7.68 -6.11 -7.71   62.6  P
 26.00 4006.624  3.111 -1.371  7.92 -6.08 -7.80   89.5   
 26.00 4007.272  2.759 -1.276  7.54 -6.10 -7.77   66.1  P
 26.00 4008.865  4.261 -0.661  8.14 -4.12 -7.47   35.6  P
 26.00 4009.712  2.223 -1.252  7.50 -6.15 -7.82  110.1  P
 22.01 4012.384  0.574 -1.780  8.22 -6.39 -7.86  193.0   
 26.00 4016.419  3.283 -1.600  8.16 -5.00 -7.22   26.7  P
 26.00 4021.866  2.759 -0.729  7.51 -5.99 -7.76  120.1  P
 23.01 4023.377  1.805 -0.610  8.31 -6.54 -7.85   62.9   
 22.01 4025.129  0.607 -2.110  8.23 -6.39 -7.86   92.5   
 26.00 4025.818  4.209 -0.377  8.17 -4.56 -7.43   14.9   
 22.01 4028.338  1.892 -0.920  8.42 -6.41 -7.83  117.4   
 25.00 4030.750  0.000 -0.494  0.00  0.00 -7.74  192.1   
 25.00 4033.060  0.000 -0.644  0.00  0.00 -7.74  185.3   
 25.00 4034.480  0.000 -0.842  0.00  0.00 -7.74  136.2   
 23.01 4036.764  1.476 -1.570  8.33 -6.54 -7.87   21.2   
 26.00 4040.088  4.284 -0.572  8.14 -4.12 -7.47   48.4  P
 26.00 4040.638  3.301 -1.120  7.71 -5.52 -7.71   87.4  P
 26.00 4044.609  2.832 -1.221  7.88 -6.09 -7.65   71.2  P
 26.00 4045.812  1.485  0.280  8.07 -6.09 -7.64  360.4   
 26.00 4049.326  2.588 -2.440  7.30 -6.22 -7.71   16.1  P
 64.01 4049.854  0.991  0.490  0.00  0.00  0.00   10.8   
 40.01 4050.320  0.713 -1.060  0.00  0.00  0.00   27.1   
 26.00 4053.259  3.283 -1.500  8.34 -5.29 -7.55   21.9  P
 22.01 4053.821  1.893 -1.070  8.35 -6.41 -7.84   93.4   
 25.00 4055.540  2.143 -0.079  7.92 -6.17 -7.70   51.1   
 12.00 4057.505  4.346 -0.900  8.71  0.00  0.00  144.1   
 26.00 4058.217  3.211 -1.112  8.30 -5.78 -7.27   38.3  P
 26.00 4059.713  3.547 -1.373  8.26 -5.80 -7.68   27.4  P
 26.00 4062.441  2.845 -0.862  7.88 -6.09 -7.65   85.3  P
 26.00 4063.594  1.557  0.062  8.08 -6.24 -7.63  238.0   
 26.00 4066.585  2.990 -1.583  7.73 -6.29 -7.67   32.3  P
 26.00 4066.974  2.832 -0.924  7.50 -6.14 -7.81  125.1   
 26.00 4067.978  3.211 -0.472  8.25 -5.45 -7.27  108.3  P
 26.00 4070.770  3.241 -0.790  8.22 -5.31 -7.26   84.5  P
 26.00 4071.738  1.608 -0.022  8.07 -6.24 -7.62  251.1   
 26.00 4073.762  3.266 -0.902  8.19 -5.17 -7.25   76.8  P
 26.00 4074.786  3.047 -1.114  7.89 -6.22 -7.67   79.7  P
 26.00 4076.629  3.211 -0.529  8.27 -5.17 -7.27  141.2   
 38.01 4077.709  0.000  0.167  0.00  0.00 -7.71  326.8   
 26.00 4078.353  2.608 -1.468  7.82 -6.27 -7.72   64.1  P
 26.00 4079.838  2.858 -1.360  7.88 -6.09 -7.65   59.0  P
 26.00 4080.209  3.283 -1.220  8.16 -5.45 -7.24   45.9  P
 26.00 4109.801  2.845 -0.895  8.02 -6.02 -7.66   83.1  P
 23.00 4111.779  0.301  0.400  8.14 -5.97 -7.61   13.3   
 26.00 4112.319  3.397 -1.750  8.01 -4.99 -7.20   17.4  P
 26.00 4112.958  4.178 -0.330  8.48 -5.07 -7.32   64.0  P
 26.00 4114.445  2.832 -1.303  8.16 -5.95 -7.66   61.7  P
 28.00 4115.978  4.154 -0.718  8.42 -5.47 -7.53   13.6   
 26.00 4120.206  2.990 -1.267  7.85 -6.13 -7.61   55.7  P
 27.00 4121.318  0.923 -0.320  7.70 -6.14 -7.72   61.5   
 26.00 4121.802  2.832 -1.450  7.62 -6.07 -7.76   61.5  P
 57.01 4123.230  0.321  0.110  0.00  0.00  0.00   44.6   
 26.00 4125.620  4.220 -0.698  8.49 -5.37 -7.41   56.6  P
 26.00 4126.183  3.332 -0.960  8.24 -4.38 -7.24   64.2  P
 26.01 4128.739  2.583 -3.578  8.56 -6.54 -7.88   47.5  P
 26.00 4132.058  1.608 -0.675  8.08 -6.24 -7.63  209.8   
 26.00 4132.899  2.845 -1.006  8.16 -5.95 -7.66   72.7  P
 26.00 4133.855  3.368 -1.311  8.04 -5.00 -7.26   63.0  P
 26.00 4134.677  2.832 -0.649  8.20 -5.85 -7.66  116.4  P
 26.00 4136.520  3.368 -1.516  8.36 -4.84 -7.22   23.4  P
 26.00 4136.998  3.415 -0.453  7.99 -5.22 -7.67   85.1  P
 26.00 4139.927  0.990 -3.629  6.07 -6.12 -7.69   11.9  P
 26.00 4140.403  3.417 -1.215  8.01 -4.99 -7.50   16.4  P
 26.00 4143.414  3.047 -0.204  7.73 -6.26 -7.80  149.4   
 26.00 4143.868  1.557 -0.511  8.07 -6.09 -7.64  185.7   
 26.00 4147.669  1.485 -2.104  7.96 -6.08 -7.65   85.6  P
 26.00 4150.249  3.430 -1.260  8.00 -4.43 -7.20   48.3  P
 26.00 4153.899  3.397 -0.321  8.08 -5.52 -7.22  134.9   
 26.00 4157.779  3.417 -0.403  8.05 -4.30 -7.50   96.7  P
 26.00 4158.792  3.430 -0.670  8.01 -4.99 -7.20   75.3  P
 22.01 4163.644  2.590 -0.130  8.32 -6.47 -7.82  151.5   
 12.00 4167.271  4.346 -0.745  8.71  0.00  0.00  164.4   
 26.00 4168.942  3.417 -1.650  8.38 -5.22 -7.21   17.5  P
 26.00 4169.756  3.397 -1.910  8.17 -5.00 -7.22   16.2  P
 26.00 4170.901  3.017 -1.086  8.40 -5.75 -7.64  134.2   
 26.00 4174.912  0.915 -2.969  6.75 -6.15 -7.70   54.2  P
 26.00 4175.636  2.845 -0.827  8.02 -6.06 -7.66  100.3  P
 26.00 4176.565  3.368 -0.708  8.24 -4.38 -7.51   83.6  P
 26.01 4178.854  2.583 -2.500  8.47 -6.54 -7.88  156.1   
 40.01 4179.808  1.665 -0.680  0.00  0.00  0.00   18.3   
 26.00 4180.408  2.728 -2.910  7.80 -6.09 -7.78   16.6   
 26.00 4181.754  2.832 -0.371  8.06 -6.03 -7.67  200.2   
 26.00 4182.382  3.017 -1.180  8.07 -5.59 -7.81   53.9  P
 26.00 4182.758  3.417 -1.660  8.38 -5.21 -7.22   20.7  P
 23.01 4183.428  2.050 -1.060  8.27 -6.53 -7.85   35.6   
 26.00 4184.891  2.832 -0.869  7.88 -6.09 -7.78   85.9  P
 26.00 4187.038  2.450 -0.548  8.18 -5.41 -7.25  136.5   
 26.00 4187.795  2.425 -0.554  8.18 -5.41 -7.26  172.3   
 26.00 4188.731  4.320  0.010  8.19 -3.27 -7.27   94.3  P
 22.01 4190.235  1.084 -3.122  8.41 -6.43 -7.84    9.4   
 26.00 4191.430  2.469 -0.666  8.18 -5.41 -7.25  164.9   
 26.00 4195.329  3.332 -0.492  8.13 -4.94 -7.54  106.9  P
 26.00 4196.208  3.397 -0.696  8.17 -4.95 -7.23   74.8  P
 26.00 4199.095  3.047  0.155  7.85 -6.13 -7.68  150.1   
 26.00 4200.924  3.397 -0.827  8.37 -5.06 -7.23   59.2  P
 26.00 4202.029  1.485 -0.708  7.99 -6.08 -7.65  202.7   
 26.00 4207.127  2.832 -1.460  7.65 -6.16 -7.78   43.0  P
 26.00 4208.604  3.397 -1.082  8.36 -5.10 -7.54   57.2  P
 40.01 4208.980  0.713 -0.510  0.00  0.00  0.00   61.3   
 40.01 4211.877  0.527 -1.040  0.00  0.00  0.00   45.8   
 26.00 4213.647  2.845 -1.290  7.74 -6.13 -7.78   58.3  P
 38.01 4215.519  0.000 -0.145  0.00  0.00 -7.71  298.8   
 26.00 4216.183  0.000 -3.356  4.13 -6.17 -7.80   74.6  P
 26.00 4217.545  3.430 -0.484  8.17 -5.00 -7.22   90.8  P
 26.00 4219.359  3.573  0.000  8.05 -6.09 -7.68  127.6   
 26.00 4220.341  3.071 -1.311  8.00 -6.07 -7.64   53.1  P
 26.00 4222.213  2.450 -0.967  8.18 -5.41 -7.26  116.0  P
 26.00 4224.171  3.368 -0.506  8.37 -5.12 -7.25  100.7  P
 26.00 4225.454  3.417 -0.510  8.17 -4.95 -7.23  112.4  P
 26.00 4225.956  3.047 -1.410  7.05 -6.18 -7.81   51.9  P
 20.00 4226.728  0.000  0.244  8.36 -6.03 -7.56  284.2   
 26.00 4227.426  3.332  0.266  8.14 -4.96 -7.55  169.8   
  6.00 4228.326  7.685 -1.914  8.69 -4.01 -7.10   15.4   
 28.00 4231.032  3.542 -1.118  8.18 -4.81 -7.32   16.3   
 26.01 4233.162  2.583 -1.900  8.56 -6.54 -7.88  211.6   
 26.00 4233.602  2.482 -0.604  8.18 -5.41 -7.25  155.0   
 26.00 4235.936  2.425 -0.341  8.18 -5.41 -7.27  186.9   
 26.00 4237.073  0.958 -4.379  6.75 -6.15 -7.70   17.9   
 26.00 4238.023  3.417 -0.665  8.36 -5.10 -7.54   64.2  P
 26.00 4238.810  3.397 -0.233  8.13 -4.89 -7.24  105.9  P
 24.01 4242.364  3.871 -1.170  8.37 -6.50 -7.83  101.6   
 26.00 4245.257  2.858 -1.170  7.65 -6.16 -7.78  115.5   
 21.01 4246.822  0.315  0.242  8.18 -6.31 -7.85  232.5   
 26.00 4247.425  3.368 -0.239  8.13 -4.94 -7.26  137.7   
 26.00 4248.224  3.071 -1.286  8.40 -5.75 -7.64   36.1  P
 26.00 4250.119  2.469 -0.405  8.18 -5.41 -7.26  165.5   
 26.00 4250.786  1.557 -0.714  7.96 -6.08 -7.65  177.0   
 24.01 4252.632  3.858 -1.810  8.37 -6.54 -7.84   41.8   
 24.00 4254.352  0.000 -0.090  7.56 -6.12 -7.68  171.1   
 26.01 4258.148  2.704 -3.478  8.46 -6.54 -7.88  110.3  P
 26.00 4260.474  2.399  0.109  8.18 -5.41 -7.27  195.2   
 24.01 4261.913  3.865 -1.340  8.37 -6.50 -7.83   77.6   
 26.00 4264.203  3.368 -1.510  8.23 -5.11 -7.26   23.0  P
 26.00 4264.741  3.960 -1.450  7.69 -4.92 -7.08   11.3  P
 26.00 4265.268  3.929 -1.695  7.70 -5.06 -7.41   19.0  P
 25.00 4265.918  2.941 -0.270  8.02 -5.76 -7.60   16.7   
 26.00 4266.964  2.728 -1.812  7.31 -6.22 -7.77   42.9  P
 26.00 4267.826  3.111 -1.174  8.39 -5.77 -7.64   64.3  P
 26.00 4271.153  2.450 -0.349  8.18 -5.41 -7.27  154.7   
 26.00 4271.760  1.485 -0.164  8.02 -6.07 -7.66  222.2   
 26.01 4273.320  2.704 -3.303  8.56 -6.54 -7.87   87.7  P
 26.00 4273.868  3.071 -1.390  8.37 -5.75 -7.70   10.4   
 24.00 4274.812  0.000 -0.220  7.54 -6.12 -7.68  164.9   
 24.01 4275.567  3.858 -1.520  8.37 -6.54 -7.84   61.7   
 26.00 4276.674  3.882 -1.210  7.67 -4.97 -7.12   26.5  P
 26.00 4279.488  3.884 -1.460  7.71 -4.97 -7.12   10.1  P
 26.00 4282.403  2.176 -0.779  7.48 -6.22 -7.83  153.9   
 20.00 4283.011  1.886 -0.136  8.32 -5.84 -7.72  129.3   
 24.01 4284.188  3.854 -1.670  8.37 -6.51 -7.84   51.7   
 26.00 4285.441  3.237 -1.196  7.97 -6.09 -7.67   46.3  P
 26.00 4286.432  2.949 -2.440  7.51 -5.99 -7.69   11.5  P
 22.00 4287.403  0.836 -0.370  8.23 -6.01 -7.57    8.0   
 22.01 4287.873  1.080 -1.790  8.17 -6.43 -7.85  129.0   
 22.01 4290.215  1.165 -0.870  8.41 -6.50 -7.84  192.3   
 40.01 4293.125  1.743 -1.010  0.00  0.00  0.00   15.6   
 21.01 4294.767  0.606 -1.391  8.38 -6.67 -7.83   39.6   
 26.01 4296.566  2.704 -2.933  8.46 -6.54 -7.88  118.3  P
 26.00 4298.036  3.047 -1.426  7.36 -6.15 -7.75   43.5  P
 22.01 4300.042  1.180 -0.460  8.41 -6.49 -7.84  175.4   
 22.00 4300.554  0.826  0.100  8.22 -6.07 -7.70   23.6   
 22.00 4301.079  0.836  0.210  8.18 -6.09 -7.71   35.0   
 22.01 4301.922  1.161 -1.210  8.41 -6.49 -7.84  145.1   
 20.00 4302.528  1.899  0.292  8.17 -6.00 -7.80  156.7   
 26.01 4303.170  2.704 -2.560  8.56 -6.54 -7.88  135.7   
 60.01 4303.570  0.000  0.080  0.00 -5.40  0.00   25.9   
 26.00 4304.540  2.949 -2.029  7.55 -5.75 -7.69   18.0  P
 26.00 4309.030  3.634 -1.149  8.05 -6.09 -7.58   50.6  P
 22.01 4312.860  1.180 -1.120  8.41 -6.50 -7.84  144.6   
 21.01 4314.083  0.618 -0.096  8.38 -6.67 -7.83  176.0   
 22.01 4316.794  2.048 -1.620  8.42 -6.46 -7.84   47.2   
 40.01 4317.309  0.713 -1.450  0.00  0.00  0.00   16.1   
 20.00 4318.652  1.899 -0.139  8.32 -5.76 -7.72  120.9   
 26.00 4321.786  3.415 -1.592  7.27 -6.11 -7.81   18.4  P
 57.01 4322.500  0.173 -0.930  0.00  0.00  0.00    6.5   
 21.01 4324.996  0.596 -0.442  8.38 -6.67 -7.83  142.4   
 26.00 4325.761  1.608  0.006  7.96 -6.08 -7.65  235.1   
 26.00 4327.095  3.547 -0.804  7.99 -5.22 -7.67   47.2  P
 26.00 4327.903  3.301 -1.742  8.00 -6.09 -7.66   14.7  P
 22.01 4330.238  2.048 -1.640  8.26 -6.46 -7.85   46.9   
 22.01 4330.698  1.180 -2.090  8.41 -6.49 -7.84   67.2   
 28.00 4331.642  1.677 -2.270  8.33 -6.11 -7.74   20.1   
 57.01 4333.750  0.173 -0.060  0.00  0.00  0.00   26.6   
 26.00 4337.045  1.557 -1.695  8.06 -6.06 -7.65   67.4  P
 22.01 4337.914  1.080 -0.960  8.16 -6.43 -7.85   93.3   
 26.00 4346.552  3.301 -1.717  8.00 -6.14 -7.66   20.6  P
 26.00 4347.833  3.603 -1.660  8.07 -5.62 -7.25   15.2  P
 26.00 4348.936  2.990 -2.143  7.51 -5.99 -7.69    8.9  P
 26.00 4352.734  2.223 -1.287  7.48 -6.22 -7.83   87.6  P
 20.00 4355.079  2.709 -0.470  7.31 -3.55 -7.13   46.2   
 28.00 4355.900  3.635 -1.236  8.04 -4.78 -7.32   10.0   
 26.01 4357.573  6.088 -2.010  8.64 -6.53 -7.87    8.5  P
 24.00 4363.128  2.967 -0.500  6.98 -5.88 -7.69    7.8   
 58.01 4364.653  0.495 -0.170  0.00  0.00  0.00    7.7   
 26.00 4365.896  2.990 -2.250  8.20 -5.85 -7.60   12.2  P
 26.01 4369.400  2.779 -3.584  8.46 -6.54 -7.88   50.9  P
 26.00 4369.772  3.047 -0.804  7.25 -6.26 -7.69   75.7  P
 40.01 4370.948  1.208 -0.770  0.00  0.00  0.00   26.9   
 26.00 4373.560  3.018 -1.827  7.54 -6.10 -7.81   20.5  P
 21.01 4374.457  0.618 -0.418  8.28 -6.56 -7.85  129.6   
 26.00 4375.929  0.000 -3.031  4.44 -6.20 -7.80   86.8  P
 23.00 4379.230  0.301  0.580  8.11 -6.04 -7.64   18.1   
 40.01 4379.742  1.532 -0.356  0.00  0.00  0.00   36.3   
 26.00 4382.768  3.573 -1.239  7.80 -6.09 -7.70   37.1  P
 26.00 4383.544  1.485  0.200  8.01 -6.08 -7.67  252.5   
 26.01 4384.313  2.657 -3.684  8.46 -6.53 -7.89   50.4  P
 26.01 4385.377  2.779 -2.680  8.56 -6.54 -7.88  140.7   
 22.01 4386.846  2.598 -0.960  8.45 -6.54 -7.83   82.2   
 26.00 4387.891  3.071 -1.523  7.88 -6.09 -7.66   40.4  P
 26.00 4388.407  3.603 -0.682  8.05 -6.05 -7.19   68.8  P
 23.00 4389.979  0.275  0.220  8.10 -6.04 -7.64   14.7   
 22.01 4394.059  1.221 -1.770  8.41 -6.49 -7.84   94.3   
 22.01 4395.031  1.084 -0.540  8.16 -6.43 -7.85  222.1   
 22.01 4395.839  1.243 -1.930  8.41 -6.41 -7.84   69.4   
 39.01 4398.010  0.130 -1.000  7.44 -6.23 -7.83   65.5   
 22.01 4399.765  1.237 -1.200  8.41 -6.50 -7.84  151.5   
 21.01 4400.389  0.606 -0.536  8.27 -6.56 -7.85  111.1   
 26.00 4404.750  1.557 -0.142  8.05 -6.06 -7.66  226.9   
 23.00 4406.638  0.301 -0.250  8.11 -6.04 -7.64    7.6   
 26.00 4408.413  2.198 -1.775  8.65 -5.89 -7.51   70.0  P
 28.00 4410.518  3.306 -1.080  7.98 -3.60 -7.20   15.2   
 22.01 4411.073  3.095 -0.650  8.29 -6.33 -7.84   64.1   
 26.01 4413.591  2.676 -3.670  8.46 -6.53 -7.89   36.3  P
 26.00 4415.122  1.608 -0.615  8.06 -6.06 -7.65  218.5   
 21.01 4415.557  0.596 -0.668  8.27 -6.57 -7.85  126.6   
 26.01 4416.268  0.000 -7.860  0.07 -6.53 -7.94   11.6   
 26.01 4416.819  2.779 -2.410  8.56 -6.54 -7.88  144.2   
 22.01 4417.714  1.165 -1.190  8.17 -6.58 -7.85  142.8   
 22.01 4418.331  1.237 -1.990  8.41 -6.49 -7.84   70.9   
 22.01 4421.938  2.061 -1.640  8.35 -6.46 -7.84   46.2   
 26.00 4423.841  3.654 -1.610  8.02 -4.47 -7.17   15.3  P
 20.00 4425.437  1.879 -0.358  8.03 -5.61 -7.16  118.3   
 22.01 4427.882  1.243 -3.240  8.41 -6.41 -7.84   13.5   
 26.00 4430.614  2.223 -1.659  8.65 -5.89 -7.51   79.4  P
 21.01 4431.352  0.606 -1.969  8.27 -6.57 -7.85   11.2   
 26.00 4432.567  3.573 -1.600  7.72 -6.15 -7.70    9.0  P
 26.00 4433.218  3.654 -0.700  7.94 -4.66 -7.17   54.7  P
 62.01 4434.320  0.379 -0.070  0.00  0.00  0.00    6.2   
 20.00 4434.957  1.886 -0.007  8.02 -5.60 -7.16  140.2   
 20.00 4435.679  1.886 -0.517  8.03 -5.61 -7.16  100.9   
 25.00 4436.347  2.920 -0.288  7.87 -5.93 -7.62    8.0   
 28.00 4437.566  3.679 -1.240  7.71 -4.81 -7.32   11.0   
 26.00 4438.342  3.686 -1.630  8.05 -5.31 -7.24   13.8  P
 22.01 4441.729  1.180 -2.330  8.17 -6.58 -7.85   51.2   
 26.00 4442.339  2.198 -1.255  8.65 -5.89 -7.52  107.4  P
 22.01 4443.801  1.080 -0.710  8.15 -6.43 -7.85  178.7   
 22.01 4444.554  1.116 -2.200  8.16 -6.59 -7.85   55.9   
 26.00 4447.717  2.223 -1.342  8.65 -5.89 -7.51   98.9  P
 22.01 4450.482  1.084 -1.520  8.15 -6.43 -7.85  141.3   
 25.00 4451.581  2.889  0.278  7.88 -5.92 -7.62   60.4   
 20.00 4454.779  1.899  0.258  8.02 -5.60 -7.16  188.6   
 20.00 4455.887  1.899 -0.518  8.02 -5.60 -7.16  100.1   
 28.00 4462.455  3.465 -0.550  8.12 -5.44 -7.24   28.1   
 26.00 4466.551  2.832 -0.600  7.78 -6.20 -7.79  127.6  P
 22.01 4468.493  1.131 -0.630  8.16 -6.59 -7.85  200.7   
 28.00 4470.477  3.399 -0.300  8.12 -5.46 -7.26   41.8   
 22.01 4470.853  1.165 -2.020  8.16 -6.60 -7.85   60.7   
  6.00 4477.471  7.946 -2.724  8.49 -3.34 -7.13   13.1   
 26.00 4482.739  3.654 -1.350  8.06 -5.33 -7.25   25.2  P
 26.00 4484.220  3.603 -0.864  8.05 -5.00 -7.26   65.3  P
 26.00 4485.676  3.686 -1.020  7.94 -4.66 -7.17   41.5  P
 58.01 4486.909  0.295 -0.180  0.00  0.00  0.00   16.5   
 22.01 4488.324  3.124 -0.500  8.28 -6.33 -7.84   83.1   
 26.01 4489.176  2.828 -2.971  8.46 -6.53 -7.88  124.9  P
 26.00 4490.760  3.943 -1.057  7.96 -4.66 -7.51   27.5  P
 26.01 4491.397  2.856 -2.700  8.46 -6.53 -7.88  124.0  P
 22.01 4493.522  1.080 -2.780  8.38 -6.43 -7.84   23.8   
 26.00 4494.563  2.198 -1.136  8.65 -5.89 -7.53  124.7  P
 22.01 4501.270  1.116 -0.770  8.15 -6.59 -7.85  192.5   
 26.00 4504.830  3.266 -2.270  7.84 -5.29 -7.14   13.2  P
 26.01 4508.280  2.856 -2.250  8.56 -6.53 -7.87  151.3   
 26.00 4509.735  4.220 -1.229  8.22 -4.35 -7.34   10.5  P
 24.00 4511.891  3.087 -0.343  7.90 -5.81 -7.61   10.7   
 22.00 4512.734  0.836 -0.400  8.13 -5.12 -7.59   13.0   
 26.01 4515.333  2.844 -2.450  8.46 -6.53 -7.88  141.8   
 26.00 4517.524  3.071 -1.858  8.10 -6.09 -7.79   18.2  P
 22.01 4518.332  1.080 -2.560  8.38 -6.43 -7.84   38.3   
 26.01 4520.218  2.807 -2.600  8.47 -6.53 -7.88  141.2   
 26.01 4522.628  2.844 -2.030  8.56 -6.53 -7.88  188.9   
 26.00 4525.136  3.603 -0.252  8.20 -5.20 -7.54  101.9  P
 20.00 4526.928  2.709 -0.548  7.45 -4.21 -7.17   54.1   
 26.00 4528.614  2.176 -0.822  8.65 -5.89 -7.54  173.8   
 26.00 4531.148  1.485 -2.155  8.16 -6.11 -7.68   90.7  P
 22.01 4533.960  1.237 -0.530  8.17 -6.54 -7.85  255.0   
 22.00 4534.776  0.836  0.350  8.13 -5.28 -7.60   33.3   
 26.00 4538.836  3.943 -1.685  7.98 -4.37 -7.52   17.5  P
 26.01 4541.516  2.856 -2.790  8.56 -6.53 -7.88  102.2  P
 22.01 4545.133  1.131 -2.450  8.38 -6.50 -7.84   48.9   
 24.00 4545.953  0.941 -1.370  7.26 -6.15 -7.70   30.2   
 28.00 4546.927  4.165 -0.140  8.09 -4.99 -7.53   32.3   
 26.00 4547.847  3.547 -1.012  7.78 -6.14 -7.64   63.2  P
 22.00 4548.764  0.826 -0.280  8.13 -5.41 -7.60   18.2   
 24.01 4554.988  4.071 -1.282  8.37 -6.55 -7.76   64.6   
 24.01 4558.650  4.074 -0.449  0.00  0.00 -7.76  154.2   
 58.01 4562.359  0.478  0.210  0.00  0.00  0.00   19.6   
 22.01 4563.757  1.221 -0.690  8.16 -6.55 -7.85  185.8   
 23.01 4564.577  2.268 -1.220  8.26 -6.54 -7.85   21.5   
 26.00 4566.865  4.312 -0.956  8.11 -4.51 -7.32   16.4  P
 22.01 4568.314  1.224 -3.030  8.16 -6.41 -7.85   17.9   
 12.00 4571.096  0.000 -5.623  2.34  0.00 -7.77   20.4   
 22.01 4571.971  1.572 -0.310  8.31 -6.49 -7.82  215.9   
 26.00 4574.717  2.279 -2.970  8.65 -5.89 -7.51   22.9  P
 26.01 4576.333  2.844 -2.920  8.56 -6.53 -7.88  105.1  P
 20.00 4578.551  2.521 -0.697  7.73 -5.37 -7.19   47.9   
 20.00 4581.395  2.523 -0.510  7.43 -4.54 -7.33   95.9   
 26.01 4582.830  2.844 -3.090  8.47 -6.53 -7.88   75.5  P
 26.01 4583.829  2.807 -1.860  8.56 -6.53 -7.88  195.1   
 26.00 4584.819  3.603 -1.466  8.39 -5.28 -7.54   16.7  P
 20.00 4585.865  2.526 -0.350  7.43 -4.54 -7.33   81.2   
 26.00 4587.127  3.573 -1.737  7.61 -6.17 -7.73   15.6  P
 24.01 4588.199  4.071 -0.627  8.37 -6.57 -7.76  126.7   
 22.01 4589.958  1.237 -1.620  8.16 -6.54 -7.85  110.0   
 24.00 4591.391  0.968 -1.740  7.26 -6.19 -7.75   19.2   
 24.01 4592.049  4.074 -1.221  0.00  0.00 -7.77   68.5   
 26.00 4595.358  3.301 -1.758  7.85 -6.13 -7.68   24.3  P
 26.00 4599.840  4.312 -1.231  8.10 -4.40 -7.33   25.1  P
 24.00 4600.749  1.004 -1.250  7.29 -6.19 -7.75   36.3   
 26.00 4602.001  1.608 -3.154  8.16 -6.11 -7.67   18.7  P
 26.00 4602.940  1.485 -2.209  8.16 -6.11 -7.79   77.2  P
 26.00 4603.948  2.990 -2.840  7.80 -6.08 -7.68    6.5  P
 26.00 4604.556  4.473 -1.057  8.08 -4.70 -7.32   12.2  P
 28.00 4604.988  3.480 -0.240  8.12 -5.46 -7.26   43.9   
 26.00 4605.587  4.320 -1.149  8.15 -4.43 -7.32   16.6  P
 28.00 4606.221  3.597 -1.000  8.01 -6.00 -7.21   17.2   
 26.00 4607.646  3.266 -1.462  7.89 -5.31 -7.55   46.7  P
 22.01 4609.265  1.180 -3.320  8.15 -6.59 -7.85    6.4   
 26.00 4611.279  3.654 -0.440  8.20 -5.20 -7.54   69.9  P
 40.01 4613.946  0.972 -1.540  0.00  0.00  0.00    9.4   
 26.00 4615.565  4.580 -1.290  8.43 -4.59 -7.39   11.4  P
 24.00 4616.124  0.983 -1.190  7.26 -6.19 -7.75   29.3   
 24.01 4616.629  4.072 -1.361  8.37 -6.57 -7.77   61.8   
 22.00 4617.269  1.749  0.440  8.08 -5.86 -7.63   18.0   
 24.01 4618.803  4.074 -0.840  8.37 -6.57 -7.77  107.9   
 26.00 4619.288  3.603 -1.120  8.24 -5.31 -7.26   42.1  P
 26.01 4620.513  2.828 -3.240  8.56 -6.53 -7.88   71.2  P
 26.00 4625.045  3.241 -1.340  7.89 -5.37 -7.18   48.0  P
 24.00 4626.174  0.968 -1.330  7.25 -6.19 -7.75   30.3   
 14.00 4627.383  5.082 -1.640  8.61 -3.46 -6.96   12.0   
 58.01 4628.161  0.516  0.140  0.00  0.00  0.00   12.4   
 26.01 4629.331  2.807 -2.330  8.46 -6.53 -7.89  149.2   
 26.00 4630.120  2.279 -2.587  8.65 -5.89 -7.52   11.7  P
 24.01 4634.070  4.072 -0.990  0.00  0.00 -7.77   88.6   
 26.00 4634.713  4.638 -1.201  8.52 -4.41 -7.45    9.5  P
 26.01 4635.317  5.956 -1.650  8.65 -6.58 -7.79   38.6  P
 26.00 4635.846  2.845 -2.358  7.92 -5.95 -7.69   13.2  P
 22.01 4636.320  1.165 -3.230  8.38 -6.50 -7.84   12.6   
 26.00 4637.503  3.283 -1.390  7.89 -5.31 -7.17   42.1  P
 26.00 4638.010  3.603 -1.119  8.24 -5.11 -7.27   46.1  P
 26.00 4643.463  3.654 -1.147  8.35 -5.08 -7.25   30.6  P
 24.00 4646.162  1.030 -0.740  7.29 -6.19 -7.75   55.9   
 26.00 4647.434  2.949 -1.351  7.34 -6.23 -7.69   61.3  P
 26.00 4647.959  5.334 -1.592  8.29 -4.00 -7.14   17.7   
 28.00 4648.652  3.420 -0.090  8.10 -5.46 -7.28   57.8   
 24.00 4651.284  0.983 -1.460  7.25 -6.19 -7.75   21.3   
 24.00 4652.157  1.004 -0.913  7.26 -6.19 -7.75   40.8   
 26.00 4661.534  4.559 -1.270  8.47 -5.54 -7.30   13.6  P
 26.01 4663.704  2.891 -3.889  8.47 -6.53 -7.88   33.7  P
 26.01 4666.749  2.828 -3.368  8.46 -6.53 -7.89   71.6  P
 26.00 4667.453  3.603 -0.751  8.27 -5.45 -7.55   71.8  P
 11.00 4668.560  2.104 -1.312  0.00  0.00  0.00    8.2   
 24.01 4671.354  5.662 -2.809  8.39 -6.49 -7.86   10.0   
 26.00 4672.321  5.319  0.011  8.24 -4.39 -7.39   23.8  P
 26.00 4674.081  5.321 -0.149  8.33 -4.39 -7.39   11.9  P
 26.00 4678.140  4.638 -2.171  8.48 -4.56 -7.43   27.4   
 26.00 4678.846  3.603 -0.833  8.29 -5.17 -7.28   77.1  P
 30.00 4680.134  4.006 -0.815  0.00  0.00  0.00   23.6   
 26.00 4683.560  2.832 -2.319  8.00 -5.96 -7.80   13.2  P
 20.00 4685.268  2.933 -0.879  8.40 -4.50 -7.15   32.6   
 28.00 4686.213  3.597 -0.590  8.12 -5.44 -7.25   25.7   
 26.00 4687.386  2.832 -2.762  7.54 -6.11 -7.78    6.0  P
 26.00 4688.176  4.607 -1.439  8.73 -4.97 -7.41   13.4  P
 26.00 4690.137  3.686 -1.645  8.33 -5.34 -7.24   14.2  P
 26.00 4691.411  2.990 -1.523  7.31 -6.22 -7.68   61.3  P
 16.00 4694.113  6.525 -1.774  6.95 -4.60 -7.35   23.0   
 16.00 4695.443  6.525 -1.919  6.95 -4.60 -7.35   14.3   
 16.00 4696.252  6.525 -2.139  6.95 -4.60 -7.35    8.9   
 24.01 4697.598  5.670 -1.584  8.41 -6.48 -7.86    5.5   
 26.00 4699.340  4.786 -2.048  7.67 -3.29 -7.13   36.8   
 12.00 4702.991  4.346 -0.440  8.72 -3.98 -6.69  171.7   
 28.00 4703.807  3.658 -0.521  8.35 -4.50 -7.50   16.1   
 26.00 4704.948  3.686 -1.570  8.18 -5.45 -7.25   17.7  P
 60.01 4706.540  0.000 -0.710  0.00  0.00  0.00    9.7   
 26.00 4707.274  3.241 -1.080  7.88 -5.27 -7.20   71.3  P
 24.00 4708.013  3.168  0.070  8.07 -5.22 -7.25   19.2   
 22.01 4708.663  1.237 -2.350  8.15 -6.54 -7.85   47.7   
 26.00 4709.088  3.654 -1.048  8.24 -5.31 -7.54   32.6  P
 25.00 4709.710  2.888 -0.488  7.78 -6.09 -7.64   12.2   
 26.00 4710.283  3.018 -1.612  7.30 -6.22 -7.82   37.7  P
 28.00 4714.417  3.380  0.250  8.12 -5.44 -7.29   97.8   
 28.00 4715.762  3.543 -0.330  8.12 -5.46 -7.26   40.5   
 26.00 4717.568  4.733 -1.093  8.30 -3.98 -7.25   11.5  P
 24.00 4718.419  3.195  0.240  8.06 -5.15 -7.24   22.3   
 22.01 4719.511  1.243 -3.320  8.15 -6.41 -7.85    9.1   
 30.00 4722.153  4.030 -0.338  0.00  0.00  0.00   40.6   
 24.01 4723.340  4.168 -2.784  8.37 -6.49 -7.83    8.8   
 24.00 4724.412  3.087 -0.647  7.96 -5.55 -7.63    6.9   
 26.00 4728.546  3.654 -1.172  8.24 -5.11 -7.54   35.5  P
 26.00 4729.019  4.076 -1.614  6.70 -6.03 -7.81    7.0  P
 12.00 4730.029  4.346 -2.347  8.71  0.00  0.00   15.2   
 24.00 4730.710  3.079 -0.192  7.92 -5.38 -7.63    9.7   
 26.01 4731.448  2.891 -3.000  8.56 -6.53 -7.88   83.2  P
 28.00 4732.457  4.105 -0.550  8.34 -4.82 -7.28   16.1   
  6.00 4733.833  8.537 -0.472  8.13 -1.94 -6.67   24.4   
 26.00 4735.843  4.076 -1.325  8.14 -6.03 -7.77   27.1  P
 26.00 4736.773  3.211 -0.752  7.89 -5.33 -7.22   88.0  P
 24.00 4737.348  3.087 -0.099  7.95 -5.94 -7.63   14.1   
  6.00 4738.460  7.946 -2.638  8.49 -4.51 -7.16    7.3   
 25.00 4739.090  2.941 -0.607  7.78 -6.09 -7.64    8.8   
 26.00 4741.529  2.832 -1.765  8.19 -5.79 -7.80   22.1  P
 26.00 4744.384  5.388 -0.126  8.15 -4.00 -7.14   25.4  P
 26.00 4745.800  3.654 -1.270  8.32 -5.78 -7.54   34.7  P
 25.00 4754.040  2.282 -0.088  7.98 -5.43 -7.60   59.0   
 28.00 4754.762  3.635 -0.980  8.34 -5.44 -7.59   14.1   
 28.00 4756.515  3.480 -0.270  8.10 -5.46 -7.28   40.0   
 26.00 4757.578  3.274 -2.040  7.50 -6.14 -7.81   16.5  P
 22.00 4759.270  2.256  0.590  8.08 -6.04 -7.62    8.7   
 25.00 4761.510  2.953 -0.276  7.78 -6.09 -7.64   18.5   
 22.01 4764.525  1.237 -2.690  8.38 -6.50 -7.84   29.0   
 25.00 4765.850  2.941 -0.089  7.78 -6.09 -7.64   20.4   
 25.00 4766.420  2.920  0.101  7.78 -6.09 -7.64   36.3   
  6.00 4770.021  7.483 -2.437  8.61 -4.95 -7.34   21.4   
  6.00 4775.889  7.488 -2.304  8.61 -4.95 -7.34   30.7   
 26.00 4776.375  4.559 -1.325  8.50 -4.87 -7.32   11.9  P
 22.01 4779.985  2.048 -1.260  8.23 -6.46 -7.86   79.4   
 25.00 4783.430  2.298  0.033  7.98 -5.43 -7.60   66.3   
 26.00 4787.826  2.998 -2.530  7.99 -5.38 -7.22   11.8  P
 26.00 4788.756  3.237 -1.763  7.42 -5.88 -7.76   17.8  P
 22.01 4798.531  1.080 -2.660  8.22 -6.43 -7.86   35.7   
 26.00 4800.649  4.143 -1.029  8.04 -5.45 -7.71   14.7  P
 24.00 4801.025  3.122 -0.131  7.95 -5.94 -7.59    9.5   
 22.01 4805.085  2.061 -0.960  8.23 -6.46 -7.86  116.2   
 28.00 4806.987  3.679 -0.640  8.01 -5.42 -7.26   23.3   
 26.00 4807.708  3.368 -2.200  7.87 -5.38 -7.18    9.9  P
 30.00 4810.528  4.078 -0.137  0.00  0.00  0.00   53.2   
 24.01 4812.337  3.865 -1.960  8.37 -6.50 -7.85   38.2   
 27.00 4813.476  3.216  0.120  8.11 -5.43 -7.58    7.6   
  6.00 4817.373  7.483 -3.039  8.61 -5.24 -7.37    7.7   
 22.00 4820.409  1.502 -0.380  8.21 -5.94 -7.63    8.6   
 25.00 4823.520  2.319  0.121  7.98 -5.43 -7.60   89.3   
 24.01 4824.127  3.871 -0.970  8.37 -6.50 -7.85  110.7   
 28.00 4829.023  3.542 -0.330  8.35 -4.37 -7.22   45.1   
 28.00 4831.176  3.606 -0.320  8.15 -5.46 -7.26   30.6   
 26.01 4833.192  2.657 -4.795  8.54 -6.53 -7.89    7.2  P
 26.01 4833.857  2.844 -5.179  8.49 -6.53 -7.91    7.2  P
 26.00 4834.506  2.424 -3.410  8.65 -5.89 -7.51    6.2  P
 24.01 4836.229  3.858 -1.960  8.37 -6.54 -7.85   30.3   
 26.00 4839.544  3.267 -1.822  7.55 -5.75 -7.76   16.0  P
 26.00 4844.013  3.547 -2.050  7.91 -6.26 -7.67    8.0  P
 26.00 4845.646  3.635 -2.079  7.97 -6.10 -7.80    7.0  P
 28.00 4852.554  3.542 -1.070  8.34 -4.03 -7.23    6.7   
 22.01 4865.610  1.116 -2.700  8.22 -6.49 -7.86   17.8   
 28.00 4866.271  3.539 -0.220  8.10 -5.46 -7.58   22.2   
 27.00 4867.869  3.117  0.302  8.11 -5.41 -7.58    8.1   
 26.00 4871.318  2.865 -0.363  8.18 -5.41 -7.26  113.6  P
 26.00 4872.137  2.882 -0.567  8.18 -5.41 -7.26  103.6  P
 28.00 4873.442  3.699 -0.380  8.25 -5.44 -7.59   23.3   
 22.01 4874.009  3.095 -0.860  8.26 -6.33 -7.83   39.1   
 26.00 4875.877  3.332 -2.020  7.91 -5.27 -7.20    9.0  P
 26.00 4881.717  3.301 -1.781  7.51 -5.99 -7.82   26.7  P
 26.00 4882.143  3.417 -1.640  7.90 -5.31 -7.17   26.3  P
 39.01 4883.682  1.084  0.070  8.47 -6.40 -7.76  105.0   
 24.01 4884.607  3.858 -2.100  8.37 -6.54 -7.85   20.6   
 26.00 4885.430  3.882 -1.024  7.98 -5.33 -7.53   30.2  P
 26.00 4886.331  4.154 -0.631  8.47 -4.77 -7.51   31.2  P
 26.00 4888.636  4.103 -0.685  8.47 -4.45 -7.51   39.7  P
 26.00 4890.755  2.876 -0.394  8.18 -5.41 -7.26  131.2  P
 26.00 4891.492  2.851 -0.112  8.18 -5.41 -7.26  144.8  P
 26.00 4892.859  4.218 -1.290  8.47 -4.76 -7.13   23.9  P
 26.01 4893.813  2.828 -4.267  8.49 -6.53 -7.89   16.3  P
 26.00 4896.438  3.884 -2.050  8.19 -5.45 -7.26    9.1  P
 39.01 4900.119  1.033 -0.090  8.46 -6.40 -7.76  122.5   
 24.01 4901.623  6.487 -1.141  8.41 -6.43 -7.77   10.0   
 26.00 4903.310  2.882 -0.926  8.18 -5.41 -7.26   86.7  P
 28.00 4904.412  3.542 -0.170  8.37 -4.81 -7.24   48.8   
 26.00 4905.132  3.929 -2.050  7.94 -4.47 -7.17    7.4  P
 26.00 4907.731  3.430 -1.840  7.90 -5.31 -7.17   19.7  P
 26.00 4909.383  3.929 -1.305  8.00 -5.62 -7.53   23.4  P
 22.01 4911.194  3.124 -0.640  8.26 -6.33 -7.83   59.1   
 24.01 4912.462  6.484 -1.262  8.42 -6.65 -7.78    8.5   
 26.00 4913.136  4.608 -1.642  8.17 -4.64 -7.32    7.0  P
 22.00 4913.613  1.873  0.220  7.85 -5.89 -7.62    5.7   
 28.00 4913.973  3.743 -0.630  8.37 -4.51 -7.24   17.7   
 26.00 4917.229  4.191 -1.180  8.46 -4.64 -7.16   27.0  P
 26.00 4918.993  2.865 -0.342  8.18 -5.41 -7.26  144.4  P
 26.00 4920.502  2.833  0.068  8.18 -5.41 -7.27  179.5   
 24.00 4922.265  3.104  0.380  7.88 -5.96 -7.64   41.1   
 26.01 4923.921  2.891 -1.320  8.49 -6.53 -7.88  233.8   
 26.00 4924.769  2.279 -2.241  8.20 -5.89 -7.58   26.4  P
 28.00 4925.563  3.655 -0.780  8.37 -5.46 -7.27   22.5   
 26.00 4927.863  4.218 -0.758  8.48 -4.57 -7.51   20.6  P
  6.00 4932.049  7.685 -1.658  8.69 -4.52 -7.27   58.4   
 28.00 4935.831  3.941 -0.350  7.96 -5.58 -7.19   22.0   
 24.00 4936.335  3.113 -0.250  7.91 -5.97 -7.60   10.2   
 28.00 4937.348  3.606 -0.390  8.02 -3.60 -7.21   38.8   
 26.00 4938.173  3.943 -0.981  7.98 -5.62 -7.53   29.9  P
 26.00 4938.814  2.876 -1.077  8.18 -5.41 -7.26   70.2  P
 26.00 4939.686  0.859 -3.340  7.26 -6.15 -7.75   25.2  P
 26.00 4946.387  3.368 -1.170  7.90 -5.27 -7.20   48.6  P
 14.00 4947.607  5.082 -1.760  8.61 -3.46 -7.06    7.4   
 26.01 4951.581 10.308  0.211  8.99 -5.25 -7.59    4.2  P
 28.00 4953.208  3.740 -0.580  8.13 -5.44 -7.25   17.4   
 26.01 4953.980  5.571 -2.815  8.50 -6.53 -7.89    6.8  P
 26.00 4962.571  4.178 -1.182  8.38 -4.67 -7.51   18.9  P
 26.00 4966.088  3.332 -0.871  7.91 -5.33 -7.22   76.3  P
 26.00 4967.897  4.191 -0.491  8.47 -4.04 -7.52   42.5  P
 26.00 4969.917  4.218 -0.710  8.47 -4.64 -7.16   37.0  P
 26.00 4970.496  3.635 -1.740  7.92 -6.29 -7.56   21.4  P
 28.00 4971.345  3.658 -0.553  8.32 -4.85 -7.48   22.1   
 26.00 4973.101  3.960 -0.950  8.19 -5.44 -7.26   48.4  P
 22.00 4975.343  2.506  0.150  8.06 -5.96 -7.68    7.3   
 28.00 4980.173  3.606  0.070  8.04 -4.84 -7.22   59.2   
 22.00 4981.730  0.848  0.570  7.95 -6.05 -7.63   56.4   
 26.00 4982.499  4.103  0.156  8.47 -4.69 -7.52   83.0  P
 26.00 4983.250  4.154 -0.123  8.47 -4.57 -7.51   59.3  P
 26.01 4993.350  2.807 -3.640  8.49 -6.53 -7.89   50.8  P
 26.00 4994.129  0.915 -3.080  7.25 -6.15 -7.74   43.9  P
 28.00 4996.844  3.635 -0.980  8.25 -4.54 -7.22   11.8   
 28.00 4998.224  3.606 -0.700  8.13 -5.46 -7.28   17.8   
 22.00 4999.503  0.826  0.320  7.94 -6.05 -7.63   43.7   
 28.00 5000.343  3.635 -0.430  8.26 -4.64 -7.22   28.6   
 26.00 5001.863  3.882  0.010  8.18 -5.29 -7.27  109.1  P
 26.00 5004.043  4.209 -1.400  8.02 -4.04 -7.18   16.0  P
 22.01 5005.167  1.566 -2.730  8.41 -6.49 -7.84   14.1   
 26.00 5005.712  3.884  0.033  8.19 -5.29 -7.57   93.8  P
 26.00 5006.118  2.833 -0.638  8.18 -5.41 -7.28  118.9  P
 28.00 5010.938  3.635 -0.870  8.26 -4.37 -7.23   13.5   
 26.00 5012.068  0.859 -2.642  7.28 -6.15 -7.75   96.6  P
 22.01 5013.686  1.582 -2.140  8.41 -6.50 -7.84   37.4   
 26.00 5014.942  3.943 -0.303  8.17 -5.45 -7.27   80.5  P
 22.00 5016.161  0.848 -0.480  7.94 -6.05 -7.63   10.6   
 26.00 5016.881  4.220 -1.106  8.38 -4.77 -7.51   10.5  P
 28.00 5017.576  3.539 -0.030  8.12 -5.44 -7.29   56.6   
 26.01 5018.436  2.891 -1.220  8.49 -6.53 -7.89  272.7   
 26.00 5021.589  4.256 -0.932  8.38 -4.53 -7.51   13.6  P
 26.00 5022.235  3.984 -0.530  8.18 -5.44 -7.26   58.8  P
  6.00 5023.841  7.946 -2.210  8.50 -4.02 -7.33    9.4   
 22.00 5024.844  0.818 -0.530  7.94 -6.05 -7.64   14.8   
 22.00 5025.570  2.041  0.250  7.96 -5.31 -7.55   11.7   
 26.00 5027.122  4.154 -0.289  8.46 -4.69 -7.51   76.7  P
 26.00 5028.126  3.573 -1.123  7.73 -6.25 -7.80   44.9  P
 26.00 5029.618  3.415 -2.050  7.50 -6.14 -7.78   15.6  P
 21.01 5031.021  1.357 -0.400  8.13 -6.56 -7.83   96.6   
 26.00 5031.914  4.371 -1.670  8.19 -5.06 -7.09    9.4  P
 28.00 5032.727  3.898 -1.270  8.18 -5.41 -7.23    9.2   
 28.00 5035.362  3.635  0.290  8.28 -4.87 -7.23   74.1   
 28.00 5042.186  3.658 -0.580  8.34 -4.54 -7.22   27.3   
 26.00 5044.211  2.851 -2.038  8.18 -5.41 -7.28   21.7  P
 28.00 5048.847  3.847 -0.380  8.29 -4.58 -7.22   26.3   
 26.00 5049.819  2.279 -1.355  8.21 -5.91 -7.59   93.4  P
 26.00 5051.634  0.915 -2.795  7.26 -6.15 -7.75   85.0  P
  6.00 5052.144  7.685 -1.303  8.69 -4.69 -7.31   79.7   
 26.00 5054.642  3.640 -1.921  7.55 -6.11 -7.60    5.3  P
 14.01 5055.984 10.074  0.530  8.95 -5.17 -7.57   47.3   
 26.00 5060.035  4.301 -1.146  8.38 -4.76 -7.51    7.0  P
 26.00 5065.017  4.256  0.005  8.38 -4.66 -7.51  101.5  P
 26.00 5067.149  4.220 -0.970  8.38 -4.94 -7.19   31.0  P
 26.00 5068.766  2.940 -1.042  8.18 -5.41 -7.27   75.9  P
 26.00 5072.672  4.220 -0.834  8.38 -4.38 -7.51   27.0  P
 26.00 5074.748  4.220 -0.200  8.38 -4.66 -7.19   84.7  P
 26.00 5076.264  4.301 -0.810  8.37 -6.03 -7.51   30.8  P
 26.00 5079.739  0.990 -3.220  7.23 -6.15 -7.74   34.4  P
 28.00 5080.533  3.655  0.320  8.30 -4.84 -7.23   76.6   
 28.00 5081.110  3.847  0.300  8.30 -5.16 -7.23   62.5   
 28.00 5082.344  3.658 -0.540  8.35 -4.03 -7.23   28.8   
 26.00 5083.338  0.958 -2.958  7.25 -6.15 -7.74   48.2  P
 28.00 5084.096  3.679  0.030  8.09 -3.60 -7.22   52.8   
 39.01 5087.419  1.084 -0.170  8.31 -6.40 -7.81   76.5   
 28.00 5094.411  3.833 -1.080  8.18 -4.51 -7.24    6.2   
 26.00 5096.997  4.283 -0.268  8.38 -4.81 -7.51   80.9  P
 28.00 5099.930  3.679 -0.100  8.09 -4.37 -7.23   37.1   
 26.01 5100.655  2.807 -4.170  8.54 -6.53 -7.89   47.7  P
 29.00 5105.537  1.389 -1.542  8.20 -6.07 -7.79   17.6   
 26.00 5109.651  4.301 -0.980  8.38 -4.39 -7.15   35.8  P
 40.01 5112.270  1.665 -0.850  0.00  0.00  0.00   13.5   
 57.01 5114.560  0.235 -1.030  0.00  0.00  0.00    7.1   
 28.00 5115.392  3.834 -0.110  7.90 -5.42 -7.25   39.3   
 39.01 5119.112  0.992 -1.360  8.29 -6.40 -7.81   11.2   
 26.01 5120.344  2.828 -4.256  8.54 -6.53 -7.89   19.2  P
 26.00 5121.639  4.283 -0.810  8.37 -4.66 -7.16   37.1  P
 39.01 5123.211  0.992 -0.830  8.30 -6.40 -7.78   45.1   
 26.00 5123.720  1.011 -3.068  7.23 -6.15 -7.74   44.7  P
 26.00 5127.359  0.915 -3.307  7.28 -6.15 -7.75   31.3  P
 26.01 5127.862  5.571 -2.451  8.47 -6.53 -7.89    9.1  P
 22.01 5129.156  1.892 -1.340  8.31 -6.41 -7.82  100.8   
 26.01 5132.661  2.807 -3.980  8.54 -6.53 -7.89   26.0  P
 26.00 5133.688  4.178  0.140  8.38 -4.35 -7.23  116.2  P
 26.00 5140.818  4.209 -1.757  7.99 -4.69 -7.51   11.3  P
 26.00 5141.738  2.424 -1.964  8.20 -5.88 -7.57   25.9  P
 28.00 5146.482  3.706  0.060  8.20 -4.64 -7.50   46.2   
 26.00 5150.839  0.990 -3.003  7.25 -6.15 -7.74   46.8  P
 26.00 5151.910  1.011 -3.322  7.24 -6.15 -7.74   31.1  P
 22.01 5154.068  1.566 -1.750  8.17 -6.58 -7.85   74.1   
 28.00 5155.764  3.898  0.074  8.19 -4.58 -7.22   38.1   
 26.00 5159.057  4.283 -0.820  8.38 -4.04 -7.18   30.9  P
 26.00 5162.272  4.178  0.020  8.38 -3.96 -7.24  108.4  P
 26.00 5164.551  4.435 -1.360  8.15 -5.06 -7.10    8.6  P
 26.00 5165.410  4.220 -0.384  8.37 -4.69 -7.51   51.5  P
 26.00 5166.282  0.000 -4.195  3.16 -6.28 -7.83   27.0  P
 26.01 5169.028  2.891 -1.250  8.49 -6.53 -7.89  296.8   
 26.00 5170.756  5.999  0.317  8.23 -5.15 -7.51   34.6  P
 26.00 5171.596  1.485 -1.793  6.13 -6.11 -7.69  115.7  P
 12.00 5172.684  2.712 -0.450  7.99 -5.47 -7.27  282.7   
 22.00 5173.743  0.000 -1.060  6.82 -6.11 -7.73   13.9   
 28.00 5176.560  3.898 -0.440  8.20 -4.50 -7.23   20.1   
 26.00 5178.800  4.386 -1.840  8.18 -4.97 -7.12    6.5  P
 26.00 5180.055  4.473 -1.260  8.13 -4.92 -7.08   16.9  P
 12.00 5183.604  2.717 -0.239  7.99 -5.47 -7.27  320.9   
 22.01 5185.902  1.893 -1.410  8.31 -6.41 -7.82   78.8   
 26.00 5187.914  4.143 -1.371  8.07 -5.56 -7.69   13.4  P
 26.00 5191.454  3.038 -0.551  8.18 -5.41 -7.26  125.8  P
 26.00 5192.343  2.998 -0.421  8.18 -5.41 -7.27  115.2  P
 22.00 5192.969  0.021 -0.950  6.82 -6.11 -7.73   17.8   
 26.00 5194.941  1.557 -2.090  6.12 -6.11 -7.68   86.5  P
 26.00 5195.471  4.220 -0.085  8.38 -5.28 -7.51   67.6  P
 26.00 5196.059  4.256 -0.491  8.38 -4.57 -7.51   22.7  P
 26.01 5197.568  3.231 -2.100  8.46 -6.53 -7.88  148.5  P
 26.00 5198.710  2.223 -2.135  8.23 -6.07 -7.59   45.4  P
 39.01 5200.410  0.992 -0.570  8.30 -6.40 -7.80   55.5   
 24.00 5204.498  0.941 -0.190  7.82 -5.92 -7.60  107.6   
 24.00 5206.023  0.941  0.020  7.82 -5.92 -7.60  146.8   
 24.00 5208.409  0.941  0.170  7.81 -5.91 -7.60  185.8   
 22.00 5210.384  0.048 -0.820  6.81 -6.11 -7.72   25.6   
 22.01 5211.530  2.590 -1.410  8.42 -6.48 -7.83   34.8   
 26.00 5215.180  3.266 -0.871  8.05 -5.38 -7.20   72.0  P
 26.00 5216.274  1.608 -2.150  6.07 -6.12 -7.67   73.9  P
 26.00 5217.389  3.211 -1.070  8.05 -5.38 -7.22   50.1  P
 24.00 5221.751  3.375 -0.349  7.58 -6.12 -7.78    4.6   
 26.00 5228.375  4.220 -1.290  8.38 -4.69 -7.23   17.0  P
 26.00 5232.940  2.940 -0.058  8.18 -5.41 -7.28  151.4  P
 26.01 5234.623  3.221 -2.230  8.46 -6.53 -7.88  143.5  P
 26.00 5235.387  4.076 -0.854  8.10 -5.66 -7.70   33.6  P
 26.00 5236.202  4.186 -1.497  8.19 -5.71 -7.71   10.0  P
 24.01 5237.328  4.074 -1.350  8.37 -6.56 -7.78   77.6   
 21.01 5239.813  1.455 -0.765  8.13 -6.30 -7.83   52.8   
 26.00 5242.490  3.634 -0.967  7.85 -6.13 -7.58   47.2  P
 24.01 5246.768  3.714 -2.466  8.32 -6.49 -7.86   17.3   
 24.00 5247.565  0.961 -1.590  7.82 -5.92 -7.62   12.3   
 24.01 5249.437  3.758 -2.489  8.33 -6.49 -7.86   19.7   
 26.00 5250.645  2.198 -2.181  8.25 -6.06 -7.60   41.7  P
 22.01 5252.011  2.590 -2.588  8.35 -6.48 -7.84   12.1   
 26.00 5253.462  3.283 -1.573  8.05 -5.38 -7.20   22.1  P
 26.01 5254.920  3.231 -3.336  8.46 -6.53 -7.88   72.8  P
 26.01 5256.932  2.891 -4.182  8.54 -6.53 -7.89   24.1  P
 26.01 5260.254 10.419  1.065  8.93 -5.28 -7.59   20.1  P
 20.00 5261.704  2.521 -0.579  7.90 -5.76 -7.51   58.2   
 26.00 5263.306  3.266 -0.879  8.05 -5.41 -7.21   64.9  P
 26.01 5264.802  3.231 -3.120  8.56 -6.53 -7.88   64.1  P
 20.00 5265.556  2.523 -0.113  7.90 -5.76 -7.51   92.1   
 26.00 5266.554  2.998 -0.386  8.18 -5.41 -7.27  110.3  P
 22.01 5268.608  2.598 -1.610  8.35 -6.48 -7.84   37.2   
 26.00 5269.537  0.859 -1.321  7.19 -6.22 -7.76  175.4   
 26.00 5273.163  3.292 -0.993  8.05 -5.38 -7.20   85.4  P
 24.01 5274.964  4.071 -1.559  8.37 -6.55 -7.78   82.0   
 26.01 5275.997  3.200 -1.940  8.47 -6.53 -7.88  160.8   
 26.00 5277.305  4.415 -1.046  8.32 -4.89 -7.51   12.0  P
 26.00 5281.789  3.038 -0.834  8.18 -5.41 -7.27   91.7  P
 26.00 5283.621  3.241 -0.432  8.05 -5.38 -7.22  107.0  P
 26.01 5284.103  2.891 -2.990  8.54 -6.53 -7.89   79.8  P
 20.01 5285.266  7.505 -1.147  8.04 -4.63 -7.33   19.1   
 26.00 5288.525  3.695 -1.508  7.73 -6.29 -7.60   15.6  P
 26.00 5292.598  4.991 -0.594  8.81 -3.64 -7.13   10.3  P
 60.01 5293.160  0.823  0.100  0.00 -5.74  0.00    7.3   
 26.00 5295.312  4.415 -1.690  8.32 -4.66 -7.14    8.3  P
 24.00 5296.691  0.983 -1.360  7.82 -5.92 -7.62   19.3   
 24.00 5297.376  2.900  0.167  8.09 -3.65 -7.23   27.3   
 26.00 5302.300  3.283 -0.720  8.05 -5.41 -7.21   83.5  P
 24.01 5305.853  3.827 -2.160  8.36 -6.49 -7.86   33.4   
 24.01 5308.408  4.071 -2.058  8.37 -6.55 -7.78   25.8   
 24.01 5310.686  4.072 -2.280  8.37 -6.55 -7.78   17.8   
 24.01 5313.563  4.074 -1.779  8.37 -6.55 -7.78   50.5   
 26.01 5316.609  3.153 -1.850  8.46 -6.53 -7.89  237.0   
 60.01 5319.810  0.550 -0.140  0.00 -5.82  0.00    6.3   
 26.00 5321.107  4.435 -0.951  8.28 -4.89 -7.13    9.6  P
 26.00 5322.040  2.279 -2.803  8.08 -6.29 -7.60   12.9  P
 26.00 5324.178  3.211 -0.103  8.05 -5.41 -7.24  131.9  P
 26.01 5325.552  3.221 -3.120  8.47 -6.53 -7.88   55.1  P
 26.00 5326.142  3.573 -2.071  7.58 -5.98 -7.82    9.3  P
 26.00 5328.038  0.915 -1.466  7.17 -6.22 -7.76  205.5   
 24.00 5329.138  2.913 -0.008  8.10 -3.65 -7.23   15.3   
 26.00 5329.989  4.076 -1.189  7.80 -6.03 -7.80   22.8  P
 26.00 5332.899  1.557 -2.777  6.13 -6.11 -7.69   44.7  P
 24.01 5334.869  4.072 -1.826  8.37 -6.55 -7.78   44.6   
 22.01 5336.786  1.582 -1.600  8.16 -6.59 -7.85   85.9   
 26.00 5339.929  3.266 -0.647  8.05 -5.38 -7.22   87.3  P
 26.00 5341.023  1.608 -1.953  6.75 -6.16 -7.68   94.3  P
 27.00 5342.701  4.021  0.741  8.39 -4.59 -7.51    9.4   
 26.00 5343.438  4.371 -0.971  8.32 -4.77 -7.51   18.3  P
 24.00 5345.796  1.004 -0.896  7.82 -5.92 -7.62   50.8   
 24.00 5348.314  1.004 -1.210  7.81 -5.91 -7.62   26.8   
 20.00 5349.465  2.709 -0.310  6.43 -5.89 -7.65   69.4   
 26.00 5353.373  4.103 -0.840  8.46 -5.33 -7.26   44.6  P
 26.00 5361.625  4.415 -1.430  8.33 -4.39 -7.15   12.2  P
 26.01 5362.861  3.200 -2.616  8.56 -6.53 -7.88  118.4  P
 26.00 5364.870  4.446  0.228  8.33 -4.66 -7.14   95.4  P
 26.00 5365.398  3.573 -1.020  7.25 -6.25 -7.82   41.4  P
 26.00 5367.465  4.415  0.443  8.32 -4.53 -7.15  101.4  P
 26.00 5369.961  4.371  0.536  8.32 -4.36 -7.18  113.4  P
 26.00 5371.489  0.958 -1.645  7.16 -6.22 -7.75  167.4   
 26.00 5373.708  4.473 -0.860  8.13 -4.97 -7.12   25.6  P
 25.00 5377.607  3.844 -0.166  7.90 -5.39 -7.59    9.9   
 26.00 5379.573  3.695 -1.514  7.85 -6.13 -7.58   15.4  P
 22.01 5381.022  1.566 -1.970  8.15 -6.59 -7.85   59.0   
 26.00 5382.263  5.669 -0.252  8.33 -4.39 -7.39   11.3  P
 26.00 5383.368  4.312  0.645  8.30 -5.01 -7.22  126.7  P
 26.00 5386.333  4.154 -1.770  8.45 -4.47 -7.17    9.7  P
 26.00 5389.478  4.415 -0.410  8.32 -4.81 -7.16   46.8  P
 26.00 5391.459  4.154 -0.777  8.47 -5.62 -7.53   35.6  P
 26.00 5393.167  3.241 -0.715  8.04 -5.41 -7.24   85.8  P
 26.00 5397.127  0.915 -1.993  7.19 -6.22 -7.76  124.3  P
 26.00 5398.279  4.446 -0.670  8.33 -4.81 -7.14   29.0  P
 25.00 5399.475  3.853 -0.345  7.90 -5.39 -7.59    7.9   
 26.00 5400.501  4.371 -0.160  8.31 -4.94 -7.19   69.9  P
 39.01 5402.774  1.839 -0.630  8.33 -6.34 -7.74   15.6   
 26.00 5405.774  0.990 -1.844  7.15 -6.22 -7.75  139.7  P
 24.01 5407.604  3.827 -2.151  8.33 -6.49 -7.86   30.4   
 26.00 5409.133  4.371 -1.300  8.32 -4.66 -7.19   25.3  P
 24.00 5409.784  1.030 -0.670  7.81 -5.91 -7.62   64.1   
 26.00 5410.909  4.473  0.398  8.27 -4.89 -7.13  102.0  P
 26.01 5414.070  3.221 -3.540  8.56 -6.53 -7.88   32.5  P
 26.00 5415.198  4.386  0.642  8.30 -4.67 -7.18  119.1  P
 26.00 5417.033  4.415 -1.680  8.31 -4.66 -7.17    9.4  P
 22.01 5418.768  1.582 -2.130  8.15 -6.59 -7.85   40.1   
 25.00 5420.351  2.143 -1.462  8.62 -6.01 -7.54    6.4   
 24.01 5420.922  3.758 -2.458  8.29 -6.49 -7.86   25.1   
 26.00 5424.067  4.320  0.520  8.33 -4.57 -7.22  136.1  P
 26.01 5425.248  3.200 -3.160  8.46 -6.53 -7.89   53.9  P
 26.01 5427.816  6.724 -1.581  8.51 -6.53 -7.89   16.1  P
 26.00 5429.696  0.958 -1.879  7.17 -6.22 -7.76  165.2   
 26.00 5434.523  1.011 -2.122  7.15 -6.22 -7.75  115.5  P
 28.00 5435.858  1.986 -2.580  8.26 -6.12 -7.77   15.9   
 26.00 5436.294  4.386 -1.540  8.30 -4.94 -7.19   10.7  P
 26.00 5441.339  4.312 -1.730  8.31 -4.69 -7.23   11.6  P
 26.00 5445.041  4.386 -0.020  8.30 -4.66 -7.19   87.1  P
 26.00 5446.916  0.990 -1.914  7.16 -6.22 -7.75  145.0  P
 26.00 5464.280  4.143 -1.402  7.99 -5.22 -7.77    8.1  P
 26.00 5472.708  4.209 -1.495  8.01 -5.40 -7.25    9.7  P
 39.01 5473.385  1.738 -1.020  8.64 -6.36 -7.75   10.8   
 26.00 5473.900  4.154 -0.760  8.47 -5.33 -7.27   37.7  P
 22.00 5477.694  2.427 -0.067  7.88 -5.11 -7.52    6.5   
 24.01 5478.365  4.178 -1.968  8.37 -6.49 -7.85   36.8   
 26.00 5480.860  4.218 -1.260  8.46 -5.31 -7.26   24.1  P
 26.00 5481.243  4.103 -1.243  8.61 -4.84 -7.23   29.4  P
 26.00 5483.098  4.154 -1.407  8.54 -5.45 -7.27   14.7  P
 60.01 5485.700  1.264 -0.120  0.00 -5.65  0.00    4.6   
 22.01 5490.693  1.566 -2.663  8.38 -6.51 -7.84   14.1   
 26.00 5497.516  1.011 -2.849  7.16 -6.22 -7.75   75.0  P
 26.00 5501.465  0.958 -3.047  7.19 -6.22 -7.76   53.5  P
 24.01 5502.067  4.168 -2.117  8.37 -6.49 -7.85   26.1   
 26.00 5506.778  0.990 -2.797  7.17 -6.22 -7.75   70.5  P
 24.01 5508.606  4.156 -2.110  8.37 -6.49 -7.85   21.5   
 24.01 5510.702  3.827 -2.614  8.32 -6.49 -7.86   22.8   
 20.00 5512.980  2.933 -0.464  8.45 -4.05 -7.32   47.1   
 26.00 5519.570  6.150  0.340  8.30 -5.15 -7.51   10.8  P
 26.00 5522.446  4.209 -1.550  8.01 -5.62 -7.26   11.0  P
 26.01 5525.117  3.267 -3.950  8.56 -6.52 -7.88   16.2  P
 26.00 5525.543  4.231 -1.084  8.47 -5.40 -7.26   19.3  P
 21.01 5526.790  1.768  0.024  8.35 -6.57 -7.81  100.8   
 12.00 5528.405  4.346 -0.498  8.72 -4.46 -6.98  157.4   
 26.01 5529.930  6.729 -1.813  8.51 -6.53 -7.89   12.7  P
 26.00 5531.980  4.913 -1.610  8.77 -4.87 -7.35    5.7  P
 26.01 5534.838  3.245 -2.730  8.46 -6.52 -7.88   93.3  P
 26.00 5535.418  4.186 -1.158  7.81 -5.88 -7.80   34.9  P
 26.00 5538.516  4.218 -3.036  8.45 -4.47 -7.48    7.3   
 26.00 5543.147  3.695 -1.570  7.13 -6.11 -7.58   23.1  P
 26.00 5543.935  4.218 -1.140  8.47 -5.62 -7.26   22.5  P
 39.01 5544.611  1.738 -1.090  8.64 -6.36 -7.75   13.4   
 39.01 5546.009  1.748 -1.100  8.64 -6.36 -7.75   11.8   
 26.00 5546.505  4.371 -1.310  8.31 -5.28 -7.22   15.1  P
  6.00 5551.577  8.643 -1.899  7.78 -3.29 -6.95    5.7   
 26.00 5553.577  4.435 -1.410  8.28 -4.94 -7.19   10.5  P
 26.00 5554.894  4.549 -0.440  8.21 -4.97 -7.13   47.0  P
 26.00 5560.211  4.435 -1.190  8.28 -4.38 -7.19   16.6  P
 26.00 5562.705  4.435 -0.642  8.28 -4.66 -7.52   21.1  P
 26.00 5563.600  4.191 -0.990  8.46 -5.33 -7.27   33.8  P
 26.00 5565.704  4.608 -0.214  8.21 -5.06 -7.41   52.3  P
 25.00 5567.755  5.520  0.426  8.15 -6.09 -7.58   12.4   
 26.00 5569.618  3.417 -0.486  8.06 -5.38 -7.20   89.4  P
 26.00 5572.842  3.397 -0.275  8.06 -5.41 -7.21  114.2  P
 26.00 5576.089  3.430 -1.000  8.06 -5.39 -7.20   62.6  P
 20.00 5581.965  2.523 -0.555  7.85 -6.07 -7.54   62.5   
 26.00 5584.764  3.573 -2.320  8.23 -5.75 -7.67   12.0  P
 26.00 5586.755  3.368 -0.120  8.06 -5.38 -7.22  128.2  P
 20.00 5588.749  2.526  0.358  7.85 -6.07 -7.54  128.7   
 20.00 5590.114  2.521 -0.571  7.85 -6.07 -7.54   58.3   
 28.00 5593.736  3.898 -0.840  8.20 -4.64 -7.22   12.1   
 20.00 5594.462  2.523  0.097  7.85 -6.07 -7.54  128.0   
 20.00 5598.480  2.521 -0.087  7.85 -6.07 -7.54  138.6   
 20.00 5601.277  2.526 -0.523  7.85 -6.07 -7.54   64.2   
 28.00 5614.773  4.154 -0.573  8.36 -5.41 -7.56   12.2   
 26.00 5615.644  3.332  0.050  8.06 -5.41 -7.23  141.0  P
 26.00 5617.190  3.252 -2.880  7.31 -6.16 -7.79   17.8   
 26.00 5618.632  4.209 -1.276  8.19 -5.45 -7.26   15.2  P
 26.00 5619.595  4.386 -1.700  8.31 -4.35 -7.23    6.0  P
 26.00 5624.021  4.386 -1.480  8.31 -4.69 -7.23   12.2  P
 26.00 5624.542  3.417 -0.755  8.06 -5.41 -7.21   67.4  P
 28.00 5625.317  4.089 -0.700  8.44 -4.50 -7.23    9.0   
 26.01 5627.489  3.387 -4.130  8.46 -6.52 -7.88    9.5  P
 26.00 5633.946  4.991 -0.270  8.88 -5.07 -7.34   32.1  P
 26.00 5635.822  4.256 -1.890  8.36 -4.47 -7.17    7.7  P
 26.00 5638.262  4.220 -0.870  8.38 -5.33 -7.27   31.0  P
 21.01 5641.001  1.500 -1.131  8.18 -6.55 -7.86   31.2   
 28.00 5641.881  4.105 -1.070  8.33 -4.58 -7.22    4.6   
 26.00 5644.025  4.559 -0.697  8.31 -5.16 -7.31   12.6  P
 14.00 5645.613  4.930 -2.140  8.54 -4.56 -7.29   15.5   
 26.00 5650.705  5.086 -0.960  8.86 -3.81 -7.37    9.6  P
 26.00 5651.468  4.473 -2.000  8.27 -4.94 -7.19    6.6  P
 21.01 5657.896  1.507 -0.603  8.18 -6.55 -7.86   80.6   
 26.00 5658.816  3.397 -0.793  8.06 -5.38 -7.22   78.3  P
 26.00 5662.516  4.178 -0.573  8.37 -5.00 -7.53   55.4  P
 39.01 5662.924  1.944  0.200  8.33 -6.35 -7.74   61.6   
 28.00 5663.984  4.538 -0.430  8.49 -4.69 -7.28    6.8   
 14.00 5665.555  4.920 -2.040  8.53 -4.57 -7.30   14.3   
 21.01 5667.149  1.500 -1.309  8.17 -6.55 -7.86   30.3   
 14.00 5675.417  5.619 -1.234  7.87 -3.17 -7.00   23.8   
 26.00 5679.023  4.652 -0.920  8.21 -5.06 -7.10   20.6  P
 11.00 5682.633  2.102 -0.706  0.00  0.00 -6.86   43.5   
 26.00 5686.529  4.549 -0.446  8.33 -4.75 -7.51   38.1  P
 11.00 5688.205  2.104 -0.452  0.00  0.00 -6.86   72.8   
 14.00 5690.425  4.930 -1.870  8.54 -4.57 -7.30   17.9   
 26.00 5691.496  4.301 -1.520  8.37 -5.31 -7.26   13.7  P
 28.00 5694.983  4.089 -0.610  8.45 -4.51 -7.25   13.2   
 14.00 5701.104  4.930 -2.050  8.54 -4.74 -7.29    7.8   
 26.00 5701.543  2.559 -2.216  8.21 -5.91 -7.58   25.3  P
 26.00 5705.464  4.301 -1.355  8.38 -5.40 -7.26   11.7  P
 26.00 5705.992  4.608 -0.530  8.22 -4.97 -7.13   47.2  P
 14.00 5708.400  4.954 -1.470  8.54 -4.56 -7.29   41.7   
 26.00 5709.377  3.368 -1.028  8.06 -5.41 -7.23   67.8  P
 12.00 5711.088  4.346 -1.724  8.71  0.00  0.00   46.8   
 28.00 5715.067  4.088 -0.346  8.14 -5.42 -7.56   23.4   
 26.00 5717.832  4.284 -1.130  8.19 -5.44 -7.25   19.7  P
 26.00 5731.762  4.256 -1.300  8.38 -5.33 -7.27   15.7  P
 26.00 5741.847  4.256 -1.854  8.47 -5.45 -7.27    6.7  P
 26.00 5752.031  4.549 -1.172  8.33 -4.66 -7.51   18.5  P
 26.00 5753.122  4.261 -0.688  8.19 -5.45 -7.26   35.7  P
 14.00 5753.623  5.616 -1.751  7.88 -3.01 -6.98   12.9   
 28.00 5754.656  1.935 -2.220  8.26 -6.01 -7.63   13.0   
 22.00 5756.851  3.179 -0.242  8.20 -5.32 -7.60    8.0   
 28.00 5760.830  4.105 -0.800  8.29 -5.42 -7.25   13.2   
 26.00 5762.992  4.209 -0.450  8.20 -5.29 -7.27   65.7  P
 14.00 5772.146  5.082 -1.750  8.62 -4.12 -7.23   18.1   
 26.00 5775.080  4.220 -1.298  8.37 -5.00 -7.53   17.5  P
 24.00 5783.850  3.322 -0.295  7.99 -4.34 -7.10    8.5   
 24.00 5787.919  3.322 -0.083  8.03 -4.43 -7.10   12.7   
 24.00 5790.957  3.321  0.244  8.02 -4.55 -7.38   21.7   
 26.00 5793.914  4.220 -1.700  8.47 -5.29 -7.28    8.1  P
  6.00 5794.459  7.946 -2.790  8.50 -4.95 -7.34    4.7   
  6.00 5800.594  7.946 -2.337  8.50 -4.95 -7.34    9.7   
 28.00 5805.217  4.167 -0.640  8.38 -4.58 -7.22   11.5   
 26.00 5806.725  4.608 -1.050  8.29 -4.70 -7.15   18.4  P
 26.00 5809.217  3.884 -1.840  7.78 -5.29 -7.15   13.6  P
 26.01 5813.670  5.571 -2.750  8.47 -6.53 -7.89    8.5  P
 26.00 5816.372  4.549 -0.601  8.33 -4.36 -7.51   27.9  P
 26.00 5834.025  4.913 -0.979  8.68 -3.77 -7.33    6.9  P
 26.01 5835.492  5.911 -2.702  8.58 -6.59 -7.79    7.3  P
 26.00 5848.126  4.608 -1.057  8.33 -4.39 -7.52    7.6  P
 26.00 5852.218  4.549 -1.330  8.33 -4.94 -7.19    7.0  P
 26.00 5855.075  4.608 -1.478  8.33 -4.53 -7.16    8.7  P
 26.00 5856.088  4.295 -1.328  7.99 -5.22 -7.53    6.6  P
 20.00 5857.451  2.933  0.240  8.48 -5.42 -7.32  108.9   
 26.00 5859.586  4.549 -0.418  8.33 -4.38 -7.51   31.4  P
 26.00 5862.356  4.549 -0.125  8.33 -4.66 -7.52   46.5  P
 22.00 5866.451  1.067 -0.790  8.00 -6.07 -7.72    6.5   
 20.00 5867.562  2.933 -1.570  8.42 -4.71 -7.46    8.7   
 26.00 5883.816  3.960 -1.360  7.78 -5.28 -7.14   23.2  P
 11.00 5889.951  0.000  0.108  7.80 -5.64 -7.53  295.2   
 28.00 5892.872  1.986 -2.220  8.26 -6.01 -7.63   13.2   
 11.00 5895.924  0.000 -0.194  7.80 -5.64 -7.53  265.2   
 23.01 5897.528  2.491 -1.925  8.34 -6.45 -7.86   16.4   
 26.00 5905.671  4.652 -0.730  8.33 -4.76 -7.14   20.8  P
 26.00 5916.247  2.454 -2.994  8.07 -6.09 -7.60    9.9  P
 26.00 5927.788  4.652 -1.090  8.32 -6.03 -7.15   12.6  P
 26.00 5930.180  4.652 -0.230  8.29 -4.70 -7.15   52.2  P
 26.00 5934.654  3.929 -1.170  7.78 -5.29 -7.15   25.7  P
 14.00 5948.541  5.082 -1.230  8.61 -4.45 -7.26   49.5   
 26.00 5952.718  3.984 -1.440  7.75 -5.28 -7.14   30.9  P
 14.01 5957.559 10.066 -0.260  8.74 -5.29 -7.53   14.9   
 26.00 5976.776  3.943 -1.236  7.75 -5.29 -7.54   31.5  P
 14.01 5978.930 10.074  0.040  8.74 -5.29 -7.53   23.4   
 26.00 5983.680  4.549 -0.485  8.32 -4.69 -7.51   25.6  P
 26.00 5984.815  4.733 -0.198  8.31 -4.99 -7.42   37.1  P
 26.00 5987.065  4.795 -0.432  8.30 -4.91 -7.42   26.0  P
 26.01 5991.371  3.153 -3.540  8.54 -6.53 -7.90   37.8  P
 28.00 5996.730  4.236 -1.060  8.33 -4.04 -7.22    4.4   
 26.00 5997.776  4.608 -1.038  8.33 -4.37 -7.52   16.8  P
 26.00 6003.011  3.882 -1.120  7.75 -5.38 -7.18   33.8  P
  6.00 6006.022  8.647 -3.071  8.05 -3.42 -7.09   10.9   
 26.00 6007.959  4.652 -0.597  8.33 -4.81 -7.51   21.7  P
 26.00 6008.556  3.884 -0.982  7.79 -5.38 -7.54   32.7  P
  6.00 6010.672  8.640 -1.938  7.76 -3.89 -7.08    6.9   
  6.00 6012.227  8.640 -2.005  7.53 -3.60 -7.10    8.0   
  6.00 6014.833  8.643 -1.584  7.86 -3.79 -7.08   13.2   
 26.00 6020.168  4.608 -0.270  8.33 -4.94 -7.19   63.9  P
 25.00 6021.820  3.075 -0.054  7.83 -5.32 -7.56   28.8   
 26.00 6024.057  4.549 -0.120  8.32 -5.28 -7.23   77.2  P
 26.00 6027.051  4.076 -1.089  8.01 -6.03 -7.78   23.2  P
 26.00 6034.035  4.312 -2.420  8.29 -5.00 -7.28    4.5  P
 26.01 6045.468  6.209 -2.549  8.68 -6.53 -7.87    5.6  P
 26.00 6056.004  4.733 -0.460  8.32 -4.97 -7.13   34.7  P
 26.00 6065.481  2.608 -1.530  8.07 -6.29 -7.58   63.5  P
 26.00 6078.491  4.795 -0.323  8.31 -5.06 -7.41   38.3  P
 26.00 6082.710  2.223 -3.573  6.74 -6.13 -7.65    5.3  P
 26.01 6084.102  3.200 -3.780  8.54 -6.53 -7.89   25.8  P
 28.00 6086.282  4.266 -0.530  8.44 -4.04 -7.22   10.3   
 14.00 6087.805  5.871 -1.815  7.89 -2.82 -6.86    4.9   
 24.01 6089.632  6.487 -1.445  8.45 -6.53 -7.78    6.8   
 14.00 6091.919  5.871 -1.463  7.89 -2.76 -6.87   10.1   
 26.00 6093.642  4.608 -1.500  8.33 -4.57 -7.20    7.4  P
 26.00 6094.372  4.652 -1.940  8.33 -4.04 -7.18    5.4  P
 26.00 6096.664  3.984 -1.930  7.75 -5.29 -7.15    8.3  P
 20.00 6102.723  1.879 -0.793  7.86 -5.32 -7.19   91.3   
 28.00 6108.116  1.677 -2.600  7.81 -6.12 -7.71   11.8   
 28.00 6111.070  4.088 -0.870  8.20 -3.60 -7.21   10.8   
 26.01 6113.319  3.221 -4.110  8.54 -6.53 -7.89   13.4  P
 28.00 6116.180  4.089 -0.529  8.43 -4.54 -7.50   20.2   
 20.00 6122.217  1.886 -0.316  7.86 -5.32 -7.19  130.3   
 14.00 6125.021  5.614 -1.465  7.91 -5.56 -7.13   15.9   
 26.00 6127.906  4.143 -1.399  8.00 -6.02 -7.79   14.6  P
 26.00 6136.614  2.454 -1.400  7.96 -6.08 -7.61   83.2  P
 26.00 6137.691  2.588 -1.403  8.08 -6.29 -7.59   72.9  P
 14.00 6142.483  5.619 -1.296  7.90 -3.57 -7.13   18.8   
 14.00 6145.016  5.616 -1.311  7.92 -3.63 -7.13    9.9   
 26.01 6147.734  3.889 -2.827  8.50 -6.53 -7.87   62.8  P
 26.01 6149.246  3.889 -2.720  8.50 -6.53 -7.87   58.7  P
 26.00 6151.617  2.176 -3.299  8.29 -6.16 -7.70    4.7  P
 11.00 6154.226  2.102 -1.547  7.85 -4.39  0.00    7.6   
 14.00 6155.134  5.619 -0.755  7.90 -3.16 -7.13   40.2   
 26.00 6157.727  4.076 -1.260  7.89 -6.03 -7.79   23.4  P
 11.00 6160.747  2.104 -1.246  7.85 -4.39  0.00   15.9   
 20.00 6161.297  2.523 -1.266  7.27 -4.99 -7.15   18.3   
 20.00 6162.173  1.899 -0.090  7.86 -5.32 -7.19  147.7   
 26.00 6165.359  4.143 -1.474  8.00 -6.02 -7.78   13.7  P
 20.00 6166.439  2.521 -1.142  7.27 -5.00 -7.15   24.1   
 20.00 6169.042  2.523 -0.797  7.30 -5.00 -7.15   50.3   
 20.00 6169.563  2.526 -0.478  7.27 -4.99 -7.15   67.7   
 26.00 6170.506  4.795 -0.440  8.30 -4.99 -7.12   27.1  P
 26.00 6173.334  2.223 -2.880  8.31 -6.16 -7.69   13.5  P
 28.00 6176.811  4.088 -0.260  8.21 -4.84 -7.23   25.9   
 26.01 6179.390  5.569 -2.797  8.47 -6.53 -7.90   12.9  P
 26.00 6180.202  2.728 -2.586  8.21 -5.91 -7.61    9.3  P
 26.00 6183.558  5.033 -1.175  8.79 -3.77 -7.33    8.0  P
 28.00 6186.711  4.105 -0.960  8.33 -4.37 -7.22    8.8   
 26.00 6187.989  3.943 -1.720  7.75 -5.38 -7.18    9.2  P
 26.00 6191.557  2.433 -1.417  7.99 -6.08 -7.62   77.7  P
 26.00 6200.312  2.608 -2.437  8.08 -6.29 -7.59   14.9  P
 26.00 6213.429  2.223 -2.482  8.30 -6.16 -7.69   21.3  P
 26.00 6215.143  4.186 -1.320  8.03 -6.03 -7.78   18.7  P
 26.00 6216.355  4.733 -1.424  8.41 -4.39 -7.52    4.8  P
 26.00 6219.280  2.198 -2.433  8.29 -6.16 -7.69   31.3  P
 28.00 6223.984  4.105 -0.910  8.35 -4.87 -7.22   10.3   
 26.00 6230.722  2.559 -1.281  8.07 -6.09 -7.60   84.1  P
 26.00 6232.640  3.654 -1.223  8.08 -5.38 -7.54   29.6  P
 14.00 6237.319  5.614 -0.975  7.91 -2.72 -7.13   33.0   
 26.01 6238.386  3.889 -2.754  8.50 -6.53 -7.87   63.7  P
 26.01 6239.943  3.889 -3.573  8.50 -6.53 -7.87   19.4  P
 14.00 6243.815  5.616 -1.244  7.91 -3.50 -7.13   16.1   
 14.00 6244.466  5.616 -1.091  7.91 -3.49 -7.13   14.2   
 21.01 6245.637  1.507 -1.022  8.38 -6.59 -7.83   22.8   
 26.00 6246.318  3.603 -0.733  8.08 -5.38 -7.22   55.9  P
 26.01 6247.557  3.892 -2.310  8.50 -6.53 -7.87   92.7  P
 26.01 6248.907  5.511 -2.784  8.56 -6.62 -7.77   11.2  P
 26.00 6252.555  2.404 -1.687  8.02 -6.07 -7.62   59.3  P
 22.00 6258.707  1.460 -0.280  8.22 -6.00 -7.58   11.7   
 22.00 6261.099  1.430 -0.530  8.26 -5.98 -7.59    9.3   
 26.00 6265.132  2.176 -2.550  8.30 -6.16 -7.70   26.2  P
 21.01 6279.753  1.500 -1.252  8.38 -6.59 -7.83   17.2   
 26.00 6286.132  5.616 -0.566  7.81 -3.84 -7.13    4.9  P
 26.00 6290.965  4.733 -0.771  8.40 -4.66 -7.51   23.2  P
 26.00 6297.792  2.223 -2.740  8.29 -6.16 -7.69   13.7  P
 14.00 6299.599  5.984 -1.658  7.33 -2.53 -6.79   14.5   
 26.00 6301.499  3.654 -0.718  8.08 -5.41 -7.54   54.0  P
 26.00 6302.493  3.686 -0.968  8.08 -5.39 -7.54   26.2  P
 26.01 6305.296  6.219 -2.094  8.60 -6.53 -7.87    9.6  P
 14.00 6308.825  5.862 -1.795  7.38 -3.56 -6.92    6.4   
 21.01 6309.920  1.497 -1.618  8.38 -6.58 -7.83   11.0   
 26.00 6315.306  4.143 -1.232  7.91 -6.02 -7.79   18.3  P
 26.00 6315.811  4.076 -1.710  7.73 -6.03 -7.80   11.6  P
 26.00 6322.685  2.588 -2.426  8.07 -6.09 -7.60   15.9  P
 26.00 6330.847  4.733 -0.971  8.41 -4.77 -7.51    9.5  P
 26.00 6335.329  2.198 -2.177  8.30 -6.16 -7.70   35.8  P
 26.00 6336.823  3.686 -0.856  8.08 -5.38 -7.21   47.4  P
 26.00 6344.147  2.433 -2.923  8.02 -6.07 -7.62   12.4  P
 14.01 6347.109  8.121  0.170  9.08 -5.68 -7.69  133.7   
 26.00 6355.028  2.845 -2.350  8.20 -5.89 -7.60   13.3  P
 26.00 6358.632  4.143 -1.657  7.55 -6.02 -7.80    8.5  P
 20.00 6360.298  4.443 -0.626  8.16 -4.68 -7.50    4.1   
 28.00 6360.811  4.167 -1.027  8.37 -4.54 -7.50    4.3   
 30.00 6362.338  5.796  0.150  0.00  0.00  0.00   21.5   
 26.00 6364.364  4.795 -1.430  8.40 -5.89 -7.15    9.7  P
 28.00 6366.480  4.167 -0.874  8.38 -4.64 -7.50    7.1   
 26.01 6369.459  2.891 -4.160  8.47 -6.53 -7.90   21.2  P
 14.01 6371.371  8.121 -0.040  9.08 -5.68 -7.69  109.7   
 28.00 6378.250  4.154 -0.820  8.39 -4.87 -7.23    9.5   
 26.00 6380.743  4.186 -1.376  7.92 -6.03 -7.79   13.4  P
 26.01 6383.722  5.553 -2.070  8.56 -6.62 -7.77   14.0  P
 28.00 6384.662  4.154 -1.130  8.38 -5.14 -7.23    5.5   
 26.01 6385.458  5.553 -2.715  8.56 -6.51 -7.77   11.7  P
  6.00 6389.878  8.771 -2.410  8.08 -3.42 -7.09    4.3   
 26.00 6393.600  2.433 -1.432  8.05 -6.06 -7.62   71.8  P
  6.00 6397.967  8.771 -1.778  7.99 -3.59 -7.09    6.0   
 26.00 6400.000  3.603 -0.290  8.07 -5.41 -7.23   91.4  P
 26.00 6408.017  3.686 -1.018  8.08 -5.41 -7.54   38.1  P
 26.00 6411.648  3.654 -0.595  8.08 -5.38 -7.22   68.8  P
 14.00 6414.980  5.871 -1.036  7.91 -3.14 -6.98   24.5   
 16.00 6415.481  7.870 -1.316  7.59 -4.02 -7.07    9.0   
 26.01 6416.919  3.892 -2.650  8.50 -6.53 -7.87   53.5  P
 26.00 6419.948  4.733 -0.240  8.41 -4.38 -7.19   42.8  P
 26.00 6421.350  2.279 -2.027  6.88 -6.13 -7.62   46.9  P
 26.00 6430.845  2.176 -2.006  8.29 -6.16 -7.70   53.0  P
 26.01 6432.676  2.891 -3.520  8.47 -6.53 -7.90   49.4  P
 14.00 6437.703  5.862 -2.053  7.50 -3.85 -6.92    5.6   
 20.00 6439.075  2.526  0.390  7.65 -6.07 -7.57  148.3   
 26.01 6442.958  5.549 -2.671  8.47 -6.41 -7.77    9.8  P
 26.01 6446.407  6.223 -1.960  8.64 -6.53 -7.87    9.1  P
 20.00 6449.808  2.521 -0.502  7.67 -6.07 -7.57   65.1   
 20.00 6455.598  2.523 -1.340  7.67 -6.07 -7.57   25.9   
 26.01 6456.380  3.904 -2.100  8.50 -6.53 -7.87  112.4  P
 20.00 6462.567  2.523  0.262  7.65 -6.07 -7.57  141.1   
 26.00 6469.192  4.835 -0.770  8.40 -4.76 -7.15   20.5  P
 20.00 6471.662  2.526 -0.686  7.65 -6.07 -7.57   51.9   
 26.00 6475.623  2.559 -2.942  7.96 -6.08 -7.61    7.6  P
 28.00 6482.798  1.935 -2.630  8.00 -6.11 -7.68    9.3   
 22.01 6491.566  2.061 -1.942  8.17 -6.46 -7.85   48.4   
 20.00 6493.781  2.521 -0.109  7.64 -6.07 -7.57  100.6   
 26.00 6494.980  2.404 -1.273  8.01 -6.08 -7.63   95.0  P
 26.00 6495.741  4.835 -0.940  8.40 -5.88 -7.15    8.7  P
 20.00 6499.650  2.523 -0.818  7.64 -6.07 -7.57   41.9   
 26.01 6516.077  2.891 -3.320  8.47 -6.53 -7.90   94.4  P
 14.00 6527.202  5.871 -1.072  7.91 -3.00 -6.98   23.1   
 16.00 6538.596  8.046 -0.835  7.78 -3.57 -6.99   11.2   
 26.00 6546.237  2.759 -1.536  8.07 -6.28 -7.63   30.2  P
  6.00 6587.610  8.537 -1.003  8.10 -3.44 -7.26   48.0   
 26.00 6592.912  2.728 -1.473  8.08 -6.28 -7.63   54.8  P
 26.00 6593.869  2.433 -2.422  8.01 -6.08 -7.63   18.2  P
 21.01 6604.601  1.357 -1.309  8.18 -6.56 -7.85   21.6   
 22.01 6606.950  2.061 -2.790  8.16 -6.46 -7.85   11.2   
 26.00 6609.109  2.559 -2.692  7.99 -6.08 -7.61   13.6  P
 26.00 6633.748  4.559 -0.799  8.43 -6.05 -7.20   33.2  P
 14.00 6635.687  5.862 -1.654  7.39 -3.65 -7.02    7.8   
 26.00 6639.693  4.607 -1.720  8.42 -5.40 -7.53    8.7  P
 28.00 6643.630  1.677 -2.220  8.10 -6.14 -7.73   21.6   
  6.00 6655.466  8.537 -1.999  7.85 -4.44 -7.22   11.9   
  6.00 6671.850  8.851 -1.651  8.03 -3.59 -7.09    8.1   
 26.00 6677.985  2.692 -1.418  8.07 -6.09 -7.64   65.4  P
 22.01 6680.134  3.095 -1.890  8.35 -6.33 -7.84    8.8   
 13.00 6696.023  3.143 -1.347  0.00  0.00  0.00   14.5   
 13.00 6698.673  3.143 -1.647  0.00  0.00  0.00    5.9   
 26.00 6705.100  4.607 -1.382  8.40 -4.47 -7.48   17.4  P
 26.00 6713.046  4.607 -0.960  8.42 -5.62 -7.53   11.1  P
 26.00 6715.381  4.608 -1.640  8.33 -5.62 -7.24    7.5  P
 20.00 6717.681  2.709 -0.524  7.86 -4.90 -7.14   64.5   
 14.00 6721.848  5.862 -1.527  7.39 -3.10 -7.02   16.1   
 26.00 6725.355  4.103 -2.300  8.40 -5.38 -7.18    5.7  P
 26.00 6726.666  4.607 -1.094  8.37 -4.66 -7.50   11.8  P
 26.00 6729.012  5.446 -1.379  8.47 -4.56 -7.43    9.4   
 26.00 6733.150  4.638 -1.580  8.40 -5.31 -7.25    9.6  P
 26.00 6737.985  4.559 -1.750  8.43 -4.30 -7.21    6.0  P
 14.00 6741.628  5.984 -1.750  7.50 -3.60 -6.92   11.6   
 26.00 6750.151  2.424 -2.621  6.74 -6.13 -7.61   17.2  P
 26.00 6752.707  4.638 -1.204  8.41 -5.40 -7.25   12.2  P
 28.00 6767.772  1.826 -2.140  8.11 -6.12 -7.76   18.7   
 28.00 6772.315  3.658 -0.980  8.28 -5.33 -7.23   12.0   
 26.00 6787.154  5.010 -1.196  8.67 -4.96 -7.31    9.6  P
 26.00 6810.262  4.607 -0.986  8.41 -6.05 -7.20   15.0  P
 26.00 6820.371  4.638 -1.320  8.39 -4.47 -7.19   10.8  P
 26.00 6837.005  4.593 -1.687  7.85 -6.12 -7.70    6.4  P
 26.00 6838.827  5.840 -0.361  7.96 -4.91 -7.51   13.0  P
 26.00 6841.338  4.607 -0.750  8.42 -5.33 -7.26   22.8  P
 26.00 6842.685  4.638 -1.320  8.36 -4.66 -7.19   10.6  P
 26.00 6843.655  4.549 -0.930  8.43 -5.29 -7.26   20.8  P
 14.00 6848.580  5.862 -1.528  7.56 -4.01 -7.04    8.9   
 26.00 6855.161  4.559 -0.742  8.43 -5.00 -7.53   35.8  P
 26.00 6857.249  4.076 -2.150  7.25 -6.03 -7.82    6.5  P
 26.00 6858.148  4.608 -0.930  8.43 -5.45 -7.25   17.2  P
 26.00 6945.204  2.424 -2.482  6.88 -6.13 -7.61   24.1  P
 26.00 6951.245  4.559 -0.908  8.50 -5.20 -7.54   15.9  P
 26.00 6975.426  5.828 -0.215  7.98 -4.61 -7.49    9.3  P
 14.00 6976.513  5.954 -1.170  7.52 -3.65 -7.02   23.6   
 14.00 6992.878  5.871 -1.451  7.93 -2.98 -7.12    8.8   
 22.01 6998.930  3.124 -1.280  8.26 -6.33 -7.85   25.8   
 26.00 6999.883  4.103 -1.560  8.41 -5.27 -7.21    9.8  P
 14.00 7003.569  5.964 -0.890  7.67 -4.28 -7.01   27.5   
 22.01 7004.686  3.095 -1.869  8.35 -6.33 -7.84   17.9   
 14.00 7005.880  5.984 -0.690  7.40 -3.65 -7.01   42.0   
 26.00 7016.390  4.154 -1.260  8.42 -5.37 -7.19   31.2  P
 14.00 7017.653  5.871 -1.032  7.93 -3.57 -7.13   17.6   
 26.00 7022.952  4.191 -1.250  8.41 -5.31 -7.18   14.1  P
 26.00 7024.641  4.559 -1.080  8.58 -5.08 -7.26   14.6  P
 26.00 7032.309  5.825 -0.348  7.84 -3.84 -7.13   10.8  P
 14.00 7034.901  5.871 -0.880  7.95 -3.63 -7.13   37.1   
 26.00 7038.220  4.218 -1.300  8.42 -5.17 -7.17   17.0  P
 13.01 7042.083 11.317  0.350  0.00 -5.23  0.00   10.0   
 26.00 7068.409  4.076 -1.380  8.20 -5.85 -7.75   20.2  P
  6.00 7074.832  8.640 -2.116  8.36 -3.96 -6.87    8.0   
  6.00 7076.467  8.643 -1.951  8.35 -3.95 -6.87   10.1   
  6.00 7087.825  8.647 -1.442  8.35 -3.94 -6.87   19.8   
 26.00 7090.383  4.231 -1.210  8.42 -5.17 -7.17   19.1  P
  6.00 7093.219  8.647 -1.697  8.35 -3.95 -6.87   15.2   
  6.00 7100.116  8.643 -1.470  8.04 -4.27 -7.24   18.5   
  6.00 7108.927  8.640 -1.594  7.98 -4.32 -7.23   14.3   
  6.00 7111.461  8.640 -1.085  7.50 -4.13 -6.87   30.3   
  6.00 7113.171  8.647 -0.773  7.44 -4.13 -6.87   47.8   
  6.00 7115.170  8.643 -0.934  7.54 -4.13 -6.87   52.5   
  6.00 7116.981  8.647 -0.907  8.04 -4.27 -7.24   54.8   
  6.00 7119.658  8.643 -1.148  7.98 -4.32 -7.23   40.4   
 28.00 7122.197  3.542  0.040  8.27 -4.81 -7.24   56.0   
 26.00 7127.567  4.988 -1.046  8.73 -4.39 -7.52    7.0  P
 26.00 7130.921  4.218 -0.790  8.42 -5.31 -7.17   33.4  P
 26.00 7132.986  4.076 -1.628  7.80 -5.86 -7.79   12.5  P
 26.00 7142.517  4.956 -0.848  8.73 -4.77 -7.51   12.7  P
 26.00 7145.306  4.607 -1.145  8.49 -5.20 -7.54    8.5  P
 20.00 7148.150  2.709  0.137  7.66 -6.01 -7.80  119.0   
 26.00 7155.630  5.010 -0.725  8.73 -4.81 -7.51   10.3  P
  8.00 7156.701 12.729  0.288  8.76 -5.35  0.00    5.3   
 26.00 7164.447  4.191 -0.372  8.41 -5.37 -7.55   55.9  P
 14.00 7165.545  5.871 -1.890  7.94 -3.49 -7.13   48.2   
 22.01 7214.729  2.590 -1.740  8.31 -6.49 -7.82   30.5   
 26.01 7222.391  3.889 -3.360  8.56 -6.53 -7.87   22.0  P
 26.00 7223.657  3.017 -2.225  8.21 -5.91 -7.73   14.8  P
 26.01 7224.478  3.889 -3.240  8.56 -6.53 -7.87   37.9  P
 14.00 7226.208  5.614 -1.510  7.97 -4.46 -7.32   17.4   
 26.00 7239.866  4.209 -1.852  7.85 -5.37 -7.55   12.0  P
 14.00 7250.627  5.619 -1.220  7.95 -3.81 -7.32   29.8   
 14.00 7275.296  5.616 -0.848  8.01 -3.63 -6.92   28.2   
 26.00 7284.834  4.143 -1.750  8.16 -5.95 -7.75   14.3  P
 14.00 7289.175  5.619 -0.680  7.98 -4.27 -6.92   64.2   
 28.00 7290.869  5.343 -0.017  8.94 -4.80 -7.51    7.8   
 26.00 7294.996  4.607 -1.489  8.54 -5.38 -7.54    8.5  P
 26.00 7300.529  4.988 -1.026  8.73 -4.04 -7.52   10.0  P
 26.01 7301.560  3.892 -3.680  8.46 -6.53 -7.88   11.7  P
 26.00 7306.562  4.178 -1.740  8.31 -5.27 -7.21   13.1  P
 26.01 7310.205  3.889 -3.518  8.56 -6.53 -7.88   22.2  P
 26.00 7311.074  4.283 -0.967  8.32 -5.17 -7.55   16.5  P
 20.00 7326.145  2.933 -0.208  8.41 -5.16 -7.64   61.8   
 28.00 7327.648  3.796 -1.770  8.18 -5.33 -7.24    6.5   
 26.00 7333.559  4.256 -1.701  8.30 -5.38 -7.54   11.0  P
 13.00 7361.568  4.021 -0.903  0.00  0.00  0.00    5.7   
 26.00 7363.922  4.956 -1.205  8.73 -4.45 -7.51    7.5  P
 14.00 7373.004  5.984 -1.180  7.61 -3.96 -7.05   11.8   
 14.00 7375.246  6.191 -1.049  6.62 -2.65 -6.86   14.7   
 26.00 7376.480  5.999  0.089  8.11 -5.13 -7.54   10.9  P
 28.00 7381.931  5.364 -0.060  8.89 -4.80 -7.30    8.3   
 28.00 7393.599  3.606 -0.758  7.85 -4.81 -7.56   37.0   
 24.00 7400.179  2.900 -0.111  7.95 -5.29 -7.18   22.6   
 14.00 7405.772  5.614 -0.820  7.99 -4.00 -6.95   59.9   
 26.00 7411.153  4.283 -0.299  8.32 -5.31 -7.55   48.2  P
 28.00 7414.502  1.986 -2.480  8.11 -6.13 -7.71   16.1   
 14.00 7415.948  5.616 -0.750  8.00 -4.51 -6.95   60.4   
 26.00 7418.666  4.143 -1.376  8.02 -6.02 -7.77   13.2  P
 28.00 7422.275  3.635 -0.140  8.16 -5.46 -7.23   39.5   
 14.00 7423.496  5.619 -0.176  7.98 -4.35 -6.95   71.1   
 25.01 7432.300  3.710 -2.487  8.45 -6.49 -7.86   10.8   
 28.00 7433.462  5.413 -0.449  8.63 -4.81 -7.44    5.2   
 26.00 7435.591  5.309 -0.716  8.19 -4.03 -7.26    7.1  P
 26.00 7440.911  4.913 -0.573  8.74 -3.96 -7.52   19.2  P
  7.00 7442.298 10.330 -0.401  0.00  0.00 -7.40    9.9   
 16.00 7443.298  8.416 -0.595  6.87 -3.58 -6.86   15.1   
 26.00 7445.748  4.256 -0.102  8.32 -5.37 -7.55   64.8  P
 26.00 7447.393  4.956 -0.846  8.73 -4.69 -7.51   17.2  P
 26.01 7449.329  3.889 -3.090  8.56 -6.53 -7.88   28.1  P
 16.00 7450.166  8.417 -0.878  7.86 -3.58 -6.86    6.8   
 26.00 7464.293  5.410 -1.066  8.19 -4.04 -7.26    9.2  P
  7.00 7468.312 10.336 -0.183  0.00  0.00 -7.40   19.4   
 26.01 7479.693  3.892 -3.680  8.47 -6.53 -7.88   12.7  P
  6.00 7483.441  8.771 -1.372  8.17 -4.06 -7.25   19.1   
 26.00 7491.647  4.301 -0.900  8.32 -5.31 -7.55   19.4  P
 26.00 7495.065  4.220  0.052  8.32 -5.27 -7.55   74.4  P
 26.00 7507.265  4.415 -1.485  8.23 -5.28 -7.54   17.8  P
 26.00 7511.018  4.178  0.099  8.31 -5.33 -7.55   94.3  P
 26.01 7513.176  9.654  0.294  8.98 -5.72 -7.68   18.8   
 26.00 7514.198  5.309 -0.874  8.19 -4.13 -7.26    7.7  P
 26.01 7515.102  5.823 -2.369  8.50 -6.41 -7.76   10.9  P
 26.01 7515.830  3.904 -3.460  8.56 -6.53 -7.88   19.3  P
 28.00 7522.759  3.658 -0.465  8.27 -5.46 -7.56   28.8   
 28.00 7525.110  3.635 -0.433  8.17 -4.81 -7.56   24.6   
 26.00 7531.143  4.371 -0.951  8.22 -5.29 -7.54   35.3  P
 26.01 7533.368  3.904 -3.600  8.47 -6.53 -7.88   21.4  P
 28.00 7555.597  3.847  0.054  8.20 -5.33 -7.56   41.6   
 22.01 7564.489  4.009 -1.390  8.26 -6.49 -7.83    8.2   
 26.00 7568.898  4.283 -0.773  8.32 -5.37 -7.55   26.4  P
 28.00 7574.042  3.833 -0.449  8.06 -5.29 -7.56   18.2   
 14.00 7680.266  5.862 -0.690  7.45 -3.83 -7.17   52.5   
  6.00 7685.188  8.771 -1.519  8.00 -4.32 -7.23   16.5   
 16.00 7686.101  7.868 -0.988  7.64 -4.43 -7.23   16.5   
 12.00 7691.550  5.753 -0.783  0.00  0.00  0.00   38.4   
 14.00 7695.624  6.261 -1.485  7.96 -2.59 -6.86    8.4   
 16.00 7696.698  7.870 -0.843  7.64 -4.43 -7.23   12.2   
 19.00 7698.964  0.000 -0.154  7.60 -5.64 -7.45   70.2   
 26.01 7711.720  3.904 -2.500  8.56 -6.53 -7.88   81.3  P
 28.00 7714.308  1.935 -2.000  8.10 -6.14 -7.73   22.5   
 26.00 7719.048  5.033 -1.153  8.84 -4.45 -7.51   13.2  P
 28.00 7727.609  3.679 -0.170  7.95 -4.81 -7.24   35.7   
 26.00 7745.513  5.086 -1.170  8.84 -4.04 -7.52    8.6  P
 26.00 7748.269  2.949 -1.751  8.07 -6.09 -7.58   36.7  P
 28.00 7748.884  3.706 -0.185  8.09 -5.46 -7.56   35.5   
 26.00 7751.108  4.991 -0.754  8.85 -4.69 -7.52   14.1  P
  8.00 7771.944  9.146  0.369  7.52 -5.55 -7.47  232.3   
  8.00 7774.166  9.146  0.223  7.52 -5.55 -7.47  212.8   
  8.00 7775.388  9.146  0.002  7.52 -5.55 -7.47  161.7   
 26.00 7780.556  4.473  0.030  8.16 -5.28 -7.54   59.5  P
 28.00 7788.930  1.951 -2.180  8.10 -6.14 -7.73   22.9   
 28.00 7797.580  3.898 -0.185  8.09 -5.33 -7.56   29.6   
 26.00 7807.908  4.991 -0.542  8.85 -3.96 -7.52   23.2  P
 26.00 7832.195  4.435  0.112  8.18 -5.29 -7.54   78.4  P
 13.00 7836.134  4.022 -0.494  0.00  0.00  0.00   14.8   
 14.00 7849.966  6.191 -0.714  6.82 -3.01 -6.98   23.1   
  6.00 7852.853  8.851 -1.682  8.22 -4.03 -7.25   14.8   
  6.00 7860.881  8.851 -1.149  8.19 -4.06 -7.25   27.3   
 28.00 7863.786  4.538 -0.890  8.49 -4.64 -7.50    8.0   
 12.01 7877.054  9.996  0.390  0.00 -4.54  0.00   57.4   
 39.01 7881.881  1.839 -0.570  8.30 -6.34 -7.78   14.7   
 12.01 7896.366  9.999  0.650  0.00 -4.54  0.00   97.6   
 14.00 7918.383  5.954 -0.610  7.51 -4.10 -7.16   45.5   
 16.00 7923.839  8.416 -0.278  7.00 -3.78 -6.98   24.8   
 14.00 7925.851  6.223 -0.905  8.11 -4.07 -6.94    8.9   
 14.00 7932.348  5.964 -0.470  7.61 -4.18 -7.16   59.1   
 26.00 7937.139  4.312  0.228  8.22 -5.27 -7.55   77.1  P
 26.00 7941.087  3.274 -2.286  8.20 -5.88 -7.60   11.5  P
 14.00 7944.001  5.984 -0.310  7.46 -3.93 -7.16   70.5   
 26.00 7945.846  4.386  0.227  8.21 -5.38 -7.54   73.0  P
  8.00 7947.548 12.539  0.500  8.47 -5.54  0.00    8.9   
 22.01 7953.551  4.009 -1.500  8.32 -6.47 -7.82    9.9   
 14.00 7970.307  5.964 -1.470  7.51 -4.10 -7.16   13.8   
 26.00 7998.944  4.371  0.151  8.24 -5.37 -7.55   75.1  P
 14.00 8008.387  6.079 -1.827  8.34 -3.98 -7.06    8.2   
 14.00 8026.940  6.261 -1.004  7.97 -3.06 -6.98   17.7   
 26.00 8028.312  4.473 -0.689  8.16 -5.29 -7.54   24.4  P
 14.00 8035.618  5.984 -1.372  7.61 -4.18 -7.16   18.0   
 26.00 8046.046  4.415  0.032  8.25 -5.31 -7.55   63.6  P
  6.00 8058.612  8.851 -1.275  8.09 -4.27 -7.24   22.1   
  6.00 8062.360  8.847 -1.855  8.04 -4.32 -7.23   10.9   
 14.00 8073.028  6.274 -1.381  7.97 -2.58 -6.98   12.2   
 26.00 8075.149  0.915 -5.062  3.69 -6.28 -7.85    9.6   
  6.00 8078.480  8.848 -1.816  8.02 -4.32 -7.23   16.0   
 26.00 8080.545  3.301 -2.711  8.20 -5.88 -7.73   11.5  P
  6.00 8083.790  8.851 -1.732  8.04 -4.32 -7.23   14.7   
 26.00 8085.171  4.446 -0.121  8.26 -5.17 -7.55   58.8  P
 14.00 8093.232  5.862 -1.075  7.83 -4.36 -7.19   21.4   
 26.00 8096.875  4.076 -1.776  7.78 -6.03 -7.80    9.9  P
 16.00 8131.137  8.409 -0.685  8.42 -3.24 -6.99   30.8   
 26.00 8178.992  4.312 -1.555  8.22 -5.33 -7.55   21.6  P
 11.00 8183.256  2.102  0.237  0.00  0.00 -7.23  146.5   
 26.00 8186.796  4.913 -0.960  8.73 -5.89 -7.47   10.2  P
 11.00 8194.824  2.104  0.492  0.00  0.00 -7.23  182.4   
 26.00 8198.920  4.435 -0.566  8.18 -5.38 -7.54   36.8  P
 20.01 8201.722  7.505  0.343  8.29 -4.98 -7.43  125.5   
 26.00 8207.741  4.446 -0.856  8.25 -5.31 -7.55   21.1  P
 12.00 8213.034  5.753 -0.509  0.00  0.00  0.00   66.2   
 12.01 8213.987  9.996 -0.270  0.00 -4.77  0.00   25.9   
  7.00 8216.336 10.336  0.138  0.00  0.00 -7.43   24.3   
 26.00 8220.377  4.320  0.275  8.26 -5.33 -7.55   95.5  P
  7.00 8223.128 10.330 -0.275  0.00  0.00 -7.43   20.6   
 26.00 8232.316  4.415 -0.777  8.25 -5.37 -7.55   29.4  P
 12.01 8234.636  9.999  0.030  0.00 -4.77  0.00   41.4   
  7.00 8242.389 10.336 -0.272  0.00  0.00 -7.43   13.7   
 20.01 8248.796  7.515  0.556  8.24 -4.60 -7.41  155.6   
 20.01 8254.721  7.515 -0.398  8.25 -4.60 -7.41   50.8   
 26.01 8287.877  9.654  0.749  8.71 -5.72 -7.64   15.6  P
 26.00 8327.055  2.198 -1.525  7.36 -6.12 -7.72   91.1  P
 26.00 8328.949  5.587 -0.959  8.03 -3.89 -7.26    7.6  P
 26.00 8331.914  4.386 -0.553  8.22 -5.27 -7.55   51.8  P
  6.00 8335.147  7.685 -0.437  8.72 -5.21 -7.28  192.6   
 26.00 8339.402  4.435 -1.020  8.20 -5.37 -7.55   36.3  P
 26.00 8360.793  4.473 -1.688  8.19 -5.31 -7.55   12.1  P
 26.00 8365.631  3.252 -2.047  8.21 -5.91 -7.73   19.1  P
 26.00 8387.771  2.176 -1.493  7.35 -6.12 -7.73  101.4  P
 22.00 8434.961  0.848 -0.830  6.37 -6.09 -7.79   19.7   
 26.00 8439.570  4.549 -0.591  8.24 -5.29 -7.54   27.1  P
 14.00 8443.969  5.871 -0.884  7.98 -4.52 -7.32   16.9   
 26.00 8468.406  2.223 -2.072  7.36 -6.12 -7.72   55.0  P
 26.00 8514.071  2.198 -2.229  7.35 -6.12 -7.73   57.7  P
 26.00 8515.108  3.018 -2.073  7.96 -6.08 -7.77   19.3  P
 26.00 8526.669  4.913 -0.760  8.73 -5.00 -7.53   22.7  P
 14.00 8536.163  6.181 -0.574  7.14 -3.63 -7.13   22.4   
 26.00 8582.257  2.990 -2.134  7.99 -6.08 -7.78   20.7  P
 26.00 8592.951  4.956 -1.086  8.73 -4.30 -7.50   17.2  P
 26.00 8611.803  2.845 -1.926  6.72 -6.13 -7.64   36.3  P
 26.00 8616.280  4.913 -0.707  8.79 -5.09 -7.52   13.6  P
 16.00 8617.090  8.408 -1.024  8.44 -3.97 -7.08   11.5   
 26.00 8621.601  2.949 -2.321  8.02 -6.07 -7.78   12.7  P
 16.00 8626.540  8.408 -1.157  8.44 -3.94 -7.08    9.6   
  7.00 8629.235 10.690  0.077  0.00  0.00 -7.36   17.8   
 16.00 8633.123  8.409 -0.696  8.42 -3.94 -7.08   15.8   
 14.00 8648.465  6.206  0.139  7.10 -3.34 -7.13   95.2   
 16.00 8668.440  8.412 -0.499  8.36 -3.88 -7.08   21.5   
 16.00 8671.300  7.866 -0.970  7.60 -5.45 -6.99   22.2   
 26.00 8674.746  2.832 -1.800  6.74 -6.13 -7.65   61.6  P
  7.00 8683.403 10.330  0.105  0.00  0.00 -7.44   29.0   
 26.00 8688.623  2.176 -1.212  7.34 -6.12 -7.73  129.6  P
 16.00 8693.980  7.870 -0.850  7.60 -5.44 -6.99   32.1   
 16.00 8694.710  7.870 -0.260  7.60 -5.44 -6.99   73.1   
 26.00 8699.454  4.956 -0.380  8.74 -5.52 -7.51   33.8  P
  7.00 8703.247 10.326 -0.310  0.00  0.00 -7.44   18.5   
 26.00 8763.966  4.652 -0.146  8.24 -5.28 -7.54   42.8  P
 13.00 8772.865  4.021 -0.316  0.00  0.00 -6.68   30.3   
 13.00 8773.896  4.022 -0.161  0.00  0.00 -6.68   26.7   
 26.00 8793.341  4.608 -0.092  8.24 -5.29 -7.54   65.2  P
 26.00 8804.624  2.279 -3.234  7.36 -6.12 -7.67   10.7  P
 12.00 8806.757  4.346 -0.134  8.69  0.00 -7.41  210.2   
 26.00 8824.219  2.198 -1.540  7.34 -6.12 -7.73  100.6  P
 26.00 8838.428  2.858 -2.050  6.74 -6.13 -7.65   28.6  P
 14.00 8899.231  6.223 -0.562  8.31 -4.89 -7.07   35.0   
  6.00 8904.334  9.331 -1.125  8.66 -3.00 -7.13   20.9   
 20.01 8912.068  7.047  0.637  8.87 -5.10 -7.51  235.6   
 34.00 8918.803  5.974  1.290  0.00  0.00  0.00   10.2   
 26.00 8920.013  5.064 -0.415  8.84 -5.62 -7.53   28.1  P
 12.00 8923.569  5.394 -1.678  7.79  0.00  0.00   23.8   
 20.01 8927.356  7.050  0.811  8.86 -5.10 -7.51  256.1   
 26.00 8943.065  2.832 -3.346  8.30 -6.16 -7.79    8.3  P
 26.00 8945.189  5.033 -0.220  8.84 -5.33 -7.53   27.5  P
 14.00 8949.091  5.964 -1.050  7.84 -4.41 -7.20   30.2   
  6.00 9061.430  7.483 -0.347  8.64 -5.47 -7.36  286.2   
  6.00 9062.470  7.481 -0.455  8.64 -5.47 -7.36  289.4   
  6.00 9078.280  7.483 -0.581  8.64 -5.47 -7.36  214.8   
  6.00 9088.508  7.483 -0.430  8.64 -5.47 -7.36  235.2   
 26.00 9089.404  2.949 -1.675  8.01 -6.08 -7.78   37.1  P
  6.00 9094.829  7.488  0.151  8.64 -5.47 -7.36  377.8   
  6.00 9111.799  7.488 -0.297  8.64 -5.47 -7.36  310.2   
 26.00 9118.881  2.832 -2.115  8.29 -6.16 -7.79   56.0  P
 16.00 9212.863  6.525  0.470  7.51 -5.44 -7.38  295.1   
 12.01 9218.250  8.655  0.270  0.00 -5.11  0.00  212.5   


==> anc/scabund101.txt <==
002628  7143 3.48 3.3  18.5  2.84   5.95       
005448  8147 3.82 4.0  71.5  3.00   6.01       
011636  8294 4.12 3.9  73.3  2.69   5.87       
012111  7910 4.08 4.0  76.4  3.01   5.73       
012216  9553 3.90 2.6  87.8  3.40   6.69       
013161  7957 3.68 4.0  64.7  2.74   5.66       
014252  9023 3.64 3.3  23.2  3.06   6.07       
016350  9824 3.72 2.2  21.0  2.66   5.95*      
017093  7541 3.95 3.8  68.8  3.17   5.97       
018454  7740 4.07 3.9  99.8  3.06   6.19       
020149  9522 3.99 2.6  20.7  2.99   6.16       
020320  7505 3.91 3.8  66.9  2.19   5.41   Am  
020346  8824 3.56 3.5  21.0  2.85   6.05       
023281  7761 4.19 4.0  76.1  2.62   5.76   Am  
023878  8674 3.80 3.7  24.6  2.53   5.90       
024740  6768 3.77 2.7  20.9  3.01   6.16       
025490  9077 3.93 3.2  82.3  2.62   5.82       
026322  6795 3.46 2.8   5.6  2.33   5.88       
027045  7552 4.26 3.8  61.7  2.84   5.75   Am  
027628  7218 4.05 3.5  29.7  2.11   5.31   Am H
027749  7448 4.21 3.7  13.0  2.10   4.97   Am H
027819  8047 3.95 4.0  44.8  3.22   6.15      H
027934  8159 3.84 4.0  83.2  3.12   6.13      H
027962  8923 3.94 3.4  10.5  2.06   5.94      H
028226  7361 4.01 3.6  80.9  2.24   5.84   Am H
028319  7789 3.68 4.0  68.0  3.14   6.06      H
028355  7809 3.98 4.0  87.2  1.82*  5.80      H
028546  7640 4.17 3.9  28.0  2.58   5.76   Am H
029388  8194 3.88 4.0  81.8  3.12   6.16      H
029479  8406 4.14 3.9  55.5  2.44   5.81   Am H
029499  7638 4.08 3.9  60.6  3.20   6.36   Am H
030121  7700 3.98 3.9  57.2  1.38*  5.57   Am  
030210  7927 3.94 4.0  55.7  1.72>  5.54   Am H
032115  7207 4.13 3.4  10.1  2.97   5.96       
032537  6970 4.07 3.1  20.4  2.88   5.92       
033204  7530 4.06 3.8  34.1  2.60   5.72   Am H
033254  7747 4.14 3.9  12.6  1.44   5.18   Am H
033641  7961 4.21 4.0  79.0  2.59   5.58   Am  
039945  7827 3.36 4.0  21.5  2.94   6.14       
040626 10263 4.00 1.7  14.3  3.04   6.30       
040932  8005 3.93 4.0  10.5  2.43   5.39   Am H
042035 10575 3.82 1.4   2.0  1.90*  5.96>      
043378  9210 4.09 3.0  45.6  3.00   6.11       
045394  8630 3.42 3.7  22.5  2.65   5.66       
047105  9115 3.49 3.2  11.1  2.89   6.14       
048915  9938 4.31 2.1  16.6  1.96*  5.74   Am  
054834  7273 4.21 3.5  29.7  2.86   6.08       
058142  9384 3.74 2.8  18.6  2.65   5.85       
060179  9122 3.88 3.2  19.1  2.43   5.47   Am  
061421  6612 4.00 2.0   6.8  3.19   6.24       
067959  9168 3.65 3.1  16.0  2.88   6.10       
072037  7918 4.16 4.0  12.1  1.41   5.14   Am  
072660  9635 3.97 2.5   5.2  2.51   6.26       
074198  9381 4.11 2.8  84.6  2.57*  5.95       
075469  9165 3.51 3.1  22.1  2.84   6.05       
076543  8330 4.18 3.9  91.0  3.16   6.29       
077350 10141 3.68 1.8  19.8  3.87   6.14*  Hg  
079469 10510 4.20 1.4  81.6  3.29>  6.39*      
084107  8665 4.31 3.7  38.1  2.95   5.83       
089021  8861 3.61 3.5  52.1  2.71   5.93       
089822 10307 3.89 1.6   4.7  1.91*  6.65   Hg  
095382  8017 3.95 4.0  67.8  3.17   6.15       
095418  9489 3.85 2.7  44.1  2.94   6.06       
095608  8972 4.20 3.3  17.6  1.77>  5.38   Am  
098664 10194 3.75 1.8  61.8  2.99>  6.86*      
116656  9317 4.10 2.9  59.4  2.59   6.17       
130557 10142 3.85 1.8  54.5  3.53   6.49*      
130841  8079 3.96 4.0  58.4  2.13   4.96       
140436  9274 3.89 3.0  67.7  3.19   6.10       
141795  8367 4.24 3.9  32.3  1.94   5.54   Am  
143807 10828 4.06 1.1   3.8  2.19*  6.38   Hg  
149121 10748 3.89 1.2   9.9  1.93*  6.44*  Hg  
150100 10542 3.84 1.4  35.9  2.72*  6.93>      
158716  9214 4.30 3.0   3.9  2.02   5.79       
172167  9435 3.99 2.7  21.9  2.55   5.71       
173648  8004 3.90 4.0  32.1  2.34   5.75   Am  
173880  8567 4.27 3.8  71.6  3.25   6.08       
174567  9778 3.59 2.3  10.3  2.68   6.15       
176984  9623 3.42 2.5  29.0  2.87   6.11       
182564  9125 3.80 3.1  27.3  2.64   6.25       
189849  7870 3.62 4.0  10.7  2.70   5.87       
192640  8845 3.86 3.5  74.0  2.26*  5.71       
193432 10180 3.91 1.8  24.0  2.71   6.10*      
193452 10543 4.15 1.4   2.9  1.96>  6.44   Hg  
195725  7816 3.74 4.0  48.8  2.88   6.07       
196385  6919 4.23 3.0  14.6  2.81   5.76       
198639  7921 4.09 4.0  58.7  3.03   5.93   Am  
198667 11125 3.42 0.9  25.9  1.87*  7.50*      
200499  8081 3.95 4.0  61.5  2.83   6.02       
204188  7622 4.21 3.9  35.7  2.82   5.76   Am  
207098  7312 4.06 3.6  80.9  2.59   5.75   Am  
209625  7700 3.87 3.9   7.2  2.03   5.66   Am  
211236  7488 3.96 3.8  12.6  3.03   6.02       
212061 10384 3.95 1.5  54.2  3.14   6.85*      
214994  9453 3.64 2.7   6.0  2.73   6.08       
216627  8587 3.59 3.7  79.4  3.30   6.21       
218396  7091 4.06 3.3  41.0  2.48   5.38       
219485  9577 3.81 2.5  26.5  2.69   6.09       
222345  7487 3.88 3.8  86.0  3.14   6.31       
222603  7757 3.99 4.0  55.5  3.15   6.01       
224995  7779 3.64 4.0  98.7  3.05   6.25       

